Don't Jump Through Hoops and Remove Those Loops: SVRG and Katyusha are Better Without the Outer Loop

The stochastic variance-reduced gradient method (SVRG) and its accelerated variant (Katyusha) have attracted enormous attention in the machine learning community in the last few years due to their superior theoretical properties and empirical behaviour on training supervised machine learning models via the empirical risk minimization paradigm. A key structural element in both of these methods is the inclusion of an outer loop at the beginning of which a full pass over the training data is made in order to compute the exact gradient, which is then used to construct a variance-reduced estimator of the gradient. In this work we design {\em loopless variants} of both of these methods. In particular, we remove the outer loop and replace its function by a coin flip performed in each iteration designed to trigger, with a small probability, the computation of the gradient. We prove that the new methods enjoy the same superior theoretical convergence properties as the original methods. However, we demonstrate through numerical experiments that our methods have substantially superior practical behavior.

==> 2019-06-04 arXiv/supplement/code/julia.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SVMLIGHT loading"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "load_svmlight (generic function with 1 method)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using SparseArrays\n",
    "\n",
    "function load_svmlight(filename)\n",
    "    b = Float64[]\n",
    "    I = Int[]\n",
    "    J = Int[]\n",
    "    V = Float64[]\n",
    "\n",
    "    line_idx = 0\n",
    "\n",
    "    file = open(filename)\n",
    "    \n",
    "    for line in eachline(file)\n",
    "        line_idx += 1\n",
    "    \n",
    "        line_split = split(line)\n",
    "        b_i = parse(Float64,line_split[1])\n",
    "        push!(b, b_i)\n",
    "        \n",
    "        line_split = line_split[2:end]\n",
    "    \n",
    "        for tuple in line_split\n",
    "            tuple_split = split(tuple, ':')\n",
    "            push!(I, line_idx)\n",
    "            push!(J, parse(Int, tuple_split[1]))\n",
    "            push!(V, parse(Float64, tuple_split[2]))\n",
    "        end\n",
    "    end\n",
    "\n",
    "    A = sparse(I,J,V)\n",
    "    return A, b\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Oracle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Main.oracles"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "module oracles\n",
    "\n",
    "using SparseArrays\n",
    "import LinearAlgebra.norm_sqr\n",
    "abstract type BaseOracle end\n",
    "    \n",
    "\n",
    "mutable struct L2Oracle <: BaseOracle\n",
    "    func::Function\n",
    "    grad::Function\n",
    "    \n",
    "    \n",
    "    full_func::Function\n",
    "    full_grad::Function\n",
    "    \n",
    "    A::SparseArrays.SparseMatrixCSC\n",
    "    b::Array{Float64,1}\n",
    "    reg::Float64\n",
    "    \n",
    "    n::Int\n",
    "    d::Int\n",
    "    \n",
    "    μ::Float64\n",
    "    L::Float64\n",
    "    \n",
    "    Atb::Array{Float64,1}\n",
    "    AtA::SparseArrays.SparseMatrixCSC\n",
    "    \n",
    "    function L2Oracle(A_, b_, reg_)\n",
    "        this = new()\n",
    "        \n",
    "        this.A = A_\n",
    "        this.b = b_\n",
    "        this.reg = reg_\n",
    "        (this.n, this.d) = size(this.A)\n",
    "        \n",
    "        \n",
    "        this.L = maximum([norm_sqr(this.A[i,:]) for i in 1:this.n])\n",
    "        this.L += reg_\n",
    "        this.μ = reg_\n",
    "        \n",
    "        \n",
    "        this.func = function(i, x)\n",
    "            a_i = this.A[i,:]\n",
    "            b_i = this.b[i]\n",
    "            return (a_i'x - b_i) ^ 2 / 2 + this.reg / 2.0 * x'x\n",
    "        end\n",
    "        \n",
    "        this.grad = function(i, x)\n",
    "            a_i = this.A[i,:]\n",
    "            b_i = this.b[i]\n",
    "            return (a_i'x - b_i) * a_i + this.reg * x\n",
    "        end\n",
    "        \n",
    "        \n",
    "        this.AtA = this.A'this.A\n",
    "        this.Atb = this.A'this.b\n",
    "        \n",
    "        this.full_func = function(x)\n",
    "            Ax_b = this.A * x - this.b\n",
    "            return Ax_b'Ax_b / 2.0 / this.n + x'x * this.reg / 2.0\n",
    "        end\n",
    "        \n",
    "        this.full_grad = function(x)\n",
    "            return (this.AtA * x - this.Atb) / this.n + this.reg * x\n",
    "        end\n",
    "        \n",
    "        println(\"L2 oracle created\")\n",
    "        println(\"\\tn = $(this.n); d = $(this.d); L = $(this.L); μ = $(this.μ)\")\n",
    "        println(\"\\tκ = $(this.L / this.μ)\")\n",
    "        \n",
    "        return this\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "mutable struct LogRegOracle <: BaseOracle\n",
    "    func::Function\n",
    "    grad::Function\n",
    "    \n",
    "    \n",
    "    full_func::Function\n",
    "    full_grad::Function\n",
    "    \n",
    "    A::SparseArrays.SparseMatrixCSC\n",
    "    b::Array{Float64,1}\n",
    "    reg::Float64\n",
    "    \n",
    "    n::Int\n",
    "    d::Int\n",
    "    \n",
    "    μ::Float64\n",
    "    L::Float64\n",
    "    \n",
    "    Atb::Array{Float64,1}\n",
    "    AtA::SparseArrays.SparseMatrixCSC\n",
    "    \n",
    "    function LogRegOracle(A_, b_, reg_)\n",
    "        this = new()\n",
    "        \n",
    "        this.A = A_\n",
    "        this.b = b_\n",
    "        this.reg = reg_\n",
    "        (this.n, this.d) = size(this.A)\n",
    "        \n",
    "        \n",
    "        this.L = maximum([norm_sqr(this.A[i,:]) for i in 1:this.n]) / 4.0\n",
    "        this.L += reg_\n",
    "        this.μ = reg_\n",
    "        \n",
    "        \n",
    "        this.func = function(i, x)\n",
    "            a_i = this.A[i,:]\n",
    "            b_i = this.b[i]\n",
    "            return log(1.0 + exp(-b_i*a_i'x)) + this.reg / 2.0 * x'x\n",
    "        end\n",
    "        \n",
    "        this.grad = function(i, x)\n",
    "            a_i = this.A[i,:]\n",
    "            b_i = this.b[i]\n",
    "            return (-b_i * a_i) / (1.0 + exp(b_i * a_i'x)) + this.reg * x\n",
    "        end\n",
    "        \n",
    "        this.full_func = function(x)\n",
    "            return sum([this.func(i,x) for i in 1:this.n]) / this.n\n",
    "        end\n",
    "        \n",
    "        this.full_grad = function(x)\n",
    "            return sum([this.grad(i,x) for i in 1:this.n]) / this.n\n",
    "        end\n",
    "        \n",
    "        println(\"Logistic regression oracle created\")\n",
    "        println(\"\\tn = $(this.n); d = $(this.d); L = $(this.L); μ = $(this.μ)\")\n",
    "        println(\"\\tκ = $(this.L / this.μ)\")\n",
    "        \n",
    "        return this\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ProgressBar"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Main.progress"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "module progress\n",
    "\n",
    "mutable struct progress_bar\n",
    "    mval::Float64\n",
    "    cnt::Int64\n",
    "    num::Int64\n",
    "    title::String\n",
    "    \n",
    "    update::Function\n",
    "    \n",
    "    function progress_bar(mval_, title_, num_=20)\n",
    "        this = new()\n",
    "        \n",
    "        this.mval = mval_\n",
    "        this.cnt = 0\n",
    "        this.num = num_\n",
    "        this.title = title_\n",
    "        \n",
    "        println(this.title)\n",
    "        print(\"Progress: [\")\n",
    "        for i in 1:this.num\n",
    "            print(\"-\")\n",
    "        end\n",
    "        print(\"]\\r\")\n",
    "        flush(stdout)\n",
    "        this.update = function(val)\n",
    "            idx = Int(round(val / this.mval * Float64(this.num)))\n",
    "            if this.cnt >= this.num\n",
    "                return\n",
    "            end\n",
    "            \n",
    "            if idx > this.cnt\n",
    "                this.cnt = min(idx, this.num)\n",
    "                print(\"Progress: [\")\n",
    "                for i in 1:this.num\n",
    "                    if i <= this.cnt\n",
    "                        print(\"=\")\n",
    "                    else\n",
    "                        print(\"-\")\n",
    "                    end\n",
    "                end\n",
    "                if this.cnt < this.num\n",
    "                    print(\"]\\r\")\n",
    "                else\n",
    "                    print(\"]\\n\")\n",
    "                end\n",
    "                flush(stdout)\n",
    "                \n",
    "            end\n",
    "        end\n",
    "        \n",
    "        return this\n",
    "    end\n",
    "end\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Methods"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SAGA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "SAGA (generic function with 1 method)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function SAGA(oracle::oracles.BaseOracle, num_passes, x_0)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    pbar = progress.progress_bar(num_passes, \"SAGA\")\n",
    "    \n",
    "    x_k = copy(x_0)\n",
    "    \n",
    "    D = zeros(oracle.d, oracle.n)\n",
    "    full_g = zeros(oracle.d)\n",
    "    \n",
    "    for i in 1:oracle.n\n",
    "        D[:, i] = oracle.grad(i, x_0)\n",
    "        full_g += D[:, i] / oracle.n\n",
    "    end\n",
    "    \n",
    "    \n",
    "    history[\"k\"] += 1.0\n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        i = rand(1:oracle.n)\n",
    "        \n",
    "        grad_i = oracle.grad(i, x_k)\n",
    "        \n",
    "        g_k = grad_i - D[:, i] + full_g\n",
    "        full_g += (grad_i - D[:,i]) / oracle.n\n",
    "        D[:,i] = grad_i\n",
    "        \n",
    "        x_k = x_k - g_k / (6.0 * oracle.L)\n",
    "        \n",
    "        history[\"k\"] += 1.0 / oracle.n\n",
    "        if history[\"k\"] > length(history[\"r\"]) \n",
    "            push!(history[\"r\"], x_k)\n",
    "        end\n",
    "        \n",
    "        pbar.update(history[\"k\"])\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SVRG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "SVRG (generic function with 1 method)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function SVRG(oracle::oracles.BaseOracle, num_passes, x_0; c_len=oracle.n)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    \n",
    "    pbar = progress.progress_bar(num_passes, \"SVRG\")\n",
    "    \n",
    "    x_k = copy(x_0)\n",
    "    w_k = copy(x_0)\n",
    "    \n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        full_g = oracle.full_grad(w_k)\n",
    "        history[\"k\"] += 1.0\n",
    "        \n",
    "        m = rand(1:2*c_len)\n",
    "        \n",
    "        for j in 1:m\n",
    "            i = rand(1:oracle.n)\n",
    "            g_k = oracle.grad(i, x_k) - oracle.grad(i, w_k) + full_g\n",
    "            history[\"k\"] += 2.0 / oracle.n\n",
    "        \n",
    "            x_k -= (0.1 / oracle.L) * g_k\n",
    "        \n",
    "            if history[\"k\"] > length(history[\"r\"]) \n",
    "                push!(history[\"r\"], x_k)\n",
    "            end\n",
    "            pbar.update(history[\"k\"])\n",
    "        end\n",
    "        w_k = copy(x_k)\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Stupid Method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "SM (generic function with 1 method)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function SM(oracle::oracles.BaseOracle, num_passes, x_0; p = 1.0 / oracle.n)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    pbar = progress.progress_bar(num_passes, \"SM\")\n",
    "    \n",
    "    x_k = copy(x_0)\n",
    "    w_k = copy(x_0)\n",
    "    \n",
    "    full_g = oracle.full_grad(w_k)\n",
    "    history[\"k\"] += 1.0\n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        if rand() < 1.0 / oracle.n\n",
    "            w_k = copy(x_k)\n",
    "            full_g = oracle.full_grad(w_k)\n",
    "            history[\"k\"] += 1.0\n",
    "        end\n",
    "        \n",
    "        i = rand(1:oracle.n)\n",
    "        g_k = oracle.grad(i, x_k) - oracle.grad(i, w_k) + full_g\n",
    "        x_k = x_k - g_k / (6.0 * oracle.L)\n",
    "        \n",
    "        history[\"k\"] += 2.0 / oracle.n\n",
    "        if history[\"k\"] > length(history[\"r\"]) \n",
    "            push!(history[\"r\"], x_k)\n",
    "        end\n",
    "        \n",
    "        pbar.update(history[\"k\"])\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Katyusha"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Katyusha (generic function with 1 method)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function Katyusha(oracle::oracles.BaseOracle, num_passes, x_0)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    \n",
    "    pbar = progress.progress_bar(num_passes, \"Katyusha\")\n",
    "    \n",
    "    m = 2 * oracle.n\n",
    "    σ = oracle.μ / oracle.L\n",
    "    θ_1 = min(0.5, sqrt(2.0 * σ * oracle.n / 3.0))\n",
    "    θ_2 = 1/2\n",
    "    η = 1.0 / (3.0 * θ_1)\n",
    "    \n",
    "    y_k = copy(x_0)\n",
    "    z_k = copy(x_0)\n",
    "    w_k = copy(x_0)\n",
    "    \n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        full_g = oracle.full_grad(w_k)\n",
    "        history[\"k\"] += 1.0\n",
    "        \n",
    "        new_w = zeros(oracle.d)\n",
    "        norm_coef = 0.0\n",
    "        for j in 1:m\n",
    "            x_k = θ_1 * z_k + θ_2 * w_k + (1.0 - θ_1 - θ_2) * y_k\n",
    "        \n",
    "            i = rand(1:oracle.n)\n",
    "            g_k = oracle.grad(i, x_k) - oracle.grad(i, w_k) + full_g\n",
    "            history[\"k\"] += 2.0 / oracle.n\n",
    "        \n",
    "        \n",
    "            y_k = x_k - g_k / (3.0 * oracle.L)\n",
    "            z_k = (z_k + η * σ * x_k - η * g_k / oracle.L) / (1.0 + η * σ)\n",
    "            \n",
    "            \n",
    "            #z_old = copy(z_k)\n",
    "            #z_k = (z_k + η * σ * x_k - η * g_k / oracle.L) / (1.0 + η * σ)\n",
    "            #y_k = x_k + θ_1 * (z_k - z_old)\n",
    "            \n",
    "            \n",
    "            new_w += y_k * (1.0 + η * σ)^j\n",
    "            norm_coef += (1.0 + η * σ)^j\n",
    "        \n",
    "            if history[\"k\"] > length(history[\"r\"]) \n",
    "                push!(history[\"r\"], y_k)\n",
    "            end\n",
    "            pbar.update(history[\"k\"])\n",
    "        end\n",
    "        w_k = new_w / norm_coef\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Accelerated Stupid Method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "ASM (generic function with 1 method)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function ASM(oracle::oracles.BaseOracle, num_passes, x_0)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    pbar = progress.progress_bar(num_passes, \"ASM\")\n",
    "    \n",
    "    σ = oracle.μ / oracle.L\n",
    "    θ_1 = min(0.5, sqrt(2.0 * σ * oracle.n / 3.0))\n",
    "    θ_2 = 1/2\n",
    "    η = 1.0 / (3.0 * θ_1)\n",
    "    \n",
    "    y_k = copy(x_0)\n",
    "    z_k = copy(x_0)\n",
    "    w_k = copy(x_0)\n",
    "    \n",
    "    full_g = oracle.full_grad(w_k)\n",
    "    history[\"k\"] += 1.0\n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        x_k = θ_1 * z_k + θ_2 * w_k + (1.0 - θ_1 - θ_2) * y_k\n",
    "        \n",
    "        i = rand(1:oracle.n)\n",
    "        g_k = oracle.grad(i, x_k) - oracle.grad(i, w_k) + full_g\n",
    "        history[\"k\"] += 2.0 / oracle.n\n",
    "        \n",
    "        \n",
    "        if rand() < 1.0 / oracle.n\n",
    "            w_k = copy(y_k)\n",
    "            full_g = oracle.full_grad(w_k)\n",
    "            history[\"k\"] += 1.0\n",
    "        end\n",
    "    \n",
    "        z_old = copy(z_k)\n",
    "        z_k = (z_k + η * σ * x_k - η * g_k / oracle.L) / (1.0 + η * σ)\n",
    "        y_k = x_k + θ_1 * (z_k - z_old)\n",
    "        \n",
    "        ### y_k!!!!!\n",
    "        if history[\"k\"] > length(history[\"r\"]) \n",
    "            push!(history[\"r\"], y_k)\n",
    "        end\n",
    "        pbar.update(history[\"k\"])\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Solver"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Solve (generic function with 1 method)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using LinearAlgebra\n",
    "using JLD2\n",
    "function Solve(dataset, reg_power, num_pass; dataset_path=\"datasets/\", dump_path=\"dump/\")\n",
    "    println(\"-----------------\")\n",
    "    println(\"Solve start:\")\n",
    "    println(\"Dataset = \", dataset)\n",
    "    println(\"L2 regularizer = 10^-\", reg_power)\n",
    "    \n",
    "    \n",
    "    A, b = load_svmlight(string(dataset_path, dataset))\n",
    "    \n",
    "    oracle = oracles.LogRegOracle(A, b, 0.1^reg_power);\n",
    "    \n",
    "    x_star = zeros(oracle.d)\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"a+\") do dump\n",
    "        x_star = get(dump, \"x_star\", zeros(oracle.d))\n",
    "    end\n",
    "    println(LinearAlgebra.norm_sqr(oracle.full_grad(x_star)))\n",
    "    \n",
    "    @time h = ASM(oracle, num_pass, x_star);\n",
    "    x_star = h[\"r\"][length(h[\"r\"])]\n",
    "    \n",
    "    println(LinearAlgebra.norm_sqr(oracle.full_grad(x_star)))\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"w\") do dump\n",
    "        dump[\"x_star\"] = x_star\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 203,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ITERATION 1\n",
      "-----------------\n",
      "Solve start:\n",
      "Dataset = mushrooms\n",
      "L2 regularizer = 10^-3\n",
      "Logistic regression oracle created\n",
      "\tn = 8124; d = 112; L = 5.251; μ = 0.0010000000000000002\n",
      "\tκ = 5250.999999999999\n",
      "1.299891160034541e-30\n",
      "ASM2\n",
      "Progress: [===========---------]\r"
     ]
    },
    {
     "ename": "InterruptException",
     "evalue": "InterruptException:",
     "output_type": "error",
     "traceback": [
      "InterruptException:",
      "",
      "Stacktrace:",
      " [1] Type at /home/conda/feedstock_root/build_artifacts/julia_1534540929950/work/usr/share/julia/stdlib/v1.0/SparseArrays/src/sparsevector.jl:26 [inlined]",
      " [2] Type at /home/conda/feedstock_root/build_artifacts/julia_1534540929950/work/usr/share/julia/stdlib/v1.0/SparseArrays/src/sparsevector.jl:30 [inlined]",
      " [3] _binarymap(::typeof(-), ::SparseVector{Float64,Int64}, ::SparseVector{Float64,Int64}, ::Int64) at /home/conda/feedstock_root/build_artifacts/julia_1534540929950/work/usr/share/julia/stdlib/v1.0/SparseArrays/src/sparsevector.jl:1177",
      " [4] -(::SparseVector{Float64,Int64}, ::SparseVector{Float64,Int64}) at /home/conda/feedstock_root/build_artifacts/julia_1534540929950/work/usr/share/julia/stdlib/v1.0/SparseArrays/src/sparsevector.jl:1290",
      " [5] ASM(::Main.oracles.LogRegOracle, ::Int64, ::Array{Float64,1}) at ./In[150]:34",
      " [6] #Solve#169(::String, ::String, ::Function, ::String, ::Int64, ::Int64) at ./util.jl:156",
      " [7] Solve at ./In[173]:4 [inlined]",
      " [8] top-level scope at ./In[203]:3"
     ]
    }
   ],
   "source": [
    "for i in 1:50\n",
    "    println(\"ITERATION \", i)\n",
    "    Solve(\"mushrooms\", 3, 100);\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Experiment"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "experiment (generic function with 1 method)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using LinearAlgebra\n",
    "using JLD2\n",
    "function experiment(dataset, reg_power, num_pass; dataset_path=\"datasets/\", dump_path=\"dump/\")\n",
    "    println(\"-----------------\")\n",
    "    println(\"Experiment start:\")\n",
    "    println(\"Dataset = \", dataset)\n",
    "    println(\"L2 regularizer = 10^\", -reg_power)\n",
    "    \n",
    "    \n",
    "    A, b = load_svmlight(string(dataset_path, dataset))\n",
    "    #avg_norm = sum([norm2(A[i,:]) for i in 1:size(A)[1]]) / Float64(size(A)[1])\n",
    "    #A /= avg_norm\n",
    "    \n",
    "    oracle = oracles.LogRegOracle(A, b, 0.1^reg_power);\n",
    "    \n",
    "    #x_star = zeros(oracle.d)\n",
    "    #jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"a+\") do dump\n",
    "    #    x_star = dump[\"x_star\"] \n",
    "    #end\n",
    "    #println(LinearAlgebra.norm_sqr(oracle.full_grad(x_star)))\n",
    "    \n",
    "    #@time x_star = Solve(oracle, x_star, 100)\n",
    "    \n",
    "    #println(LinearAlgebra.norm_sqr(oracle.full_grad(x_star)))\n",
    "    #jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"w\") do dump\n",
    "    #    dump[\"x_star\"] = x_star\n",
    "    #end\n",
    "    \n",
    "    #@time hSAGA = SAGA(oracle, num_pass, zeros(oracle.d));\n",
    "    #jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "    #    dump[\"SAGA\"] = hSAGA\n",
    "    #end\n",
    "    \n",
    "    @time hASM = ASM(oracle, num_pass, zeros(oracle.d));\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "        dump[\"ASM\"] = hASM\n",
    "    end\n",
    "    \n",
    "    @time hSM = SM(oracle, num_pass, zeros(oracle.d));\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "        dump[\"SM\"] = hSM\n",
    "    end\n",
    "    \n",
    "    @time hSVRG = SVRG(oracle, num_pass, zeros(oracle.d));\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "        dump[\"SVRG\"] = hSVRG\n",
    "    end\n",
    "    \n",
    "    @time hKatyusha = Katyusha(oracle, num_pass, zeros(oracle.d));\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "        dump[\"Katyusha\"] = hKatyusha\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = w8a\n",
      "L2 regularizer = 10^-1\n",
      "Logistic regression oracle created\n",
      "\tn = 49749; d = 300; L = 28.6; μ = 0.1\n",
      "\tκ = 286.0\n",
      "ASM\n",
      "Progress: [====================]\n",
      "151.765618 seconds (247.43 M allocations: 252.824 GiB, 14.28% gc time)\n",
      "SM\n",
      "Progress: [====================]\n",
      "122.055188 seconds (175.95 M allocations: 120.923 GiB, 11.80% gc time)\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "125.292022 seconds (182.33 M allocations: 123.740 GiB, 12.46% gc time)\n",
      "Katyusha\n",
      "Progress: [====================]\n",
      "165.515387 seconds (270.87 M allocations: 296.238 GiB, 11.83% gc time)\n",
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = w8a\n",
      "L2 regularizer = 10^-2\n",
      "Logistic regression oracle created\n",
      "\tn = 49749; d = 300; L = 28.51; μ = 0.010000000000000002\n",
      "\tκ = 2850.9999999999995\n",
      "ASM\n",
      "Progress: [====================]\n",
      "157.651456 seconds (252.15 M allocations: 267.061 GiB, 14.57% gc time)\n",
      "SM\n",
      "Progress: [====================]\n",
      "128.137507 seconds (176.40 M allocations: 122.621 GiB, 16.72% gc time)\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "130.707423 seconds (178.91 M allocations: 123.096 GiB, 17.33% gc time)\n",
      "Katyusha\n",
      "Progress: [====================]\n",
      "179.066164 seconds (270.67 M allocations: 296.221 GiB, 14.03% gc time)\n",
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = a9a\n",
      "L2 regularizer = 10^-2\n",
      "Logistic regression oracle created\n",
      "\tn = 32561; d = 123; L = 3.51; μ = 0.010000000000000002\n",
      "\tκ = 350.9999999999999\n",
      "ASM\n",
      "Progress: [====================]\n",
      " 46.514098 seconds (166.67 M allocations: 77.696 GiB, 18.29% gc time)\n",
      "SM\n",
      "Progress: [====================]\n",
      " 36.652453 seconds (118.41 M allocations: 38.724 GiB, 17.95% gc time)\n",
      "SVRG\n",
      "Progress: [====================]\n",
      " 37.086928 seconds (122.21 M allocations: 39.650 GiB, 16.91% gc time)\n",
      "Katyusha\n",
      "Progress: [====================]\n",
      " 48.008467 seconds (180.78 M allocations: 87.128 GiB, 15.38% gc time)\n",
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = a9a\n",
      "L2 regularizer = 10^-3\n",
      "Logistic regression oracle created\n",
      "\tn = 32561; d = 123; L = 3.501; μ = 0.0010000000000000002\n",
      "\tκ = 3500.999999999999\n",
      "ASM\n",
      "Progress: [====================]\n",
      " 49.309299 seconds (167.99 M allocations: 78.407 GiB, 19.13% gc time)\n",
      "SM\n",
      "Progress: [====================]\n",
      " 35.461930 seconds (118.82 M allocations: 39.060 GiB, 16.38% gc time)\n",
      "SVRG\n",
      "Progress: [====================]\n",
      " 36.921374 seconds (120.50 M allocations: 39.328 GiB, 18.63% gc time)\n",
      "Katyusha\n",
      "Progress: [====================]\n",
      " 48.703761 seconds (180.78 M allocations: 87.128 GiB, 15.61% gc time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Dict{String,Any} with 2 entries:\n",
       "  \"k\" => 100.0\n",
       "  \"r\" => Array[[-0.00903979, -0.00584377, -0.00403815, -0.00232903, -0.00342702…"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "experiment(\"w8a\", 1, 100)\n",
    "experiment(\"w8a\", 2, 100)\n",
    "experiment(\"a9a\", 2, 100)\n",
    "experiment(\"a9a\", 3, 100)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Experiment 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 208,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "experiment2 (generic function with 1 method)"
      ]
     },
     "execution_count": 208,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using LinearAlgebra\n",
    "using JLD2\n",
    "function experiment2(dataset, reg_power, num_pass; dataset_path=\"datasets/\", dump_path=\"dump/\")\n",
    "    println(\"-----------------\")\n",
    "    println(\"Experiment start:\")\n",
    "    println(\"Dataset = \", dataset)\n",
    "    println(\"L2 regularizer = 10^\", -reg_power)\n",
    "    \n",
    "    \n",
    "    A, b = load_svmlight(string(dataset_path, dataset))\n",
    "    oracle = oracles.LogRegOracle(A, b, 0.1^reg_power);\n",
    "    \n",
    "    #h = SVRG(oracle, num_pass, zeros(oracle.d))\n",
    "    #jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "    #    dump[\"SVRG\"] = h\n",
    "    #end\n",
    "    \n",
    "    κ = oracle.L / oracle.μ\n",
    "    n = oracle.n\n",
    "    \n",
    "    m = [n, sqrt(sqrt(κ * n ^ 3 )), sqrt(κ * n), sqrt(sqrt(n * κ ^ 3 )), κ]\n",
    "    println(m)\n",
    "    \n",
    "    for i in 1:length(m)\n",
    "        h = SVRG(oracle, num_pass, zeros(oracle.d), c_len = m[i])\n",
    "        jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "            dump[string(\"S_\", i)] = h\n",
    "        end\n",
    "    end\n",
    "    \n",
    "    for i in 1:length(m)\n",
    "        h = SM(oracle, num_pass, zeros(oracle.d), p = 1.0 / m[i])\n",
    "        jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "            dump[string(\"L_\", i)] = h\n",
    "        end\n",
    "    end\n",
    "    #for k in [0.2,0.5,1.0,2.0,5.0]\n",
    "    #    h = SM(oracle, num_pass, zeros(oracle.d), p = k / oracle.n)\n",
    "    #    jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "    #        dump[string(\"SM_\", k, \"_n\")] = h\n",
    "    #    end\n",
    "    #end\n",
    "    \n",
    "    #for k in [0.2,0.5,1.0,2.0,5.0]\n",
    "    #    h = SM(oracle, num_pass, zeros(oracle.d), p = k * oracle.μ / oracle.L)\n",
    "    #    jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "    #        dump[string(\"SM_\", k, \"_k\")] = h\n",
    "    #    end\n",
    "    #end\n",
    "    \n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 212,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = phishing\n",
      "L2 regularizer = 10^-4\n",
      "Logistic regression oracle created\n",
      "\tn = 11055; d = 68; L = 0.2500885367499999; μ = 0.00010000000000000002\n",
      "\tκ = 2500.8853674999987\n",
      "[11055.0, 7624.17, 5258.07, 3626.27, 2500.89]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n"
     ]
    }
   ],
   "source": [
    "experiment2(\"phishing\", 4, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.0.0",
   "language": "julia",
   "name": "julia-1.0"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.0.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 2019-06-04 arXiv/supplement/code/julia_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "make_plot (generic function with 2 methods)"
      ]
     },
     "execution_count": 83,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Plots\n",
    "using JLD2\n",
    "using LinearAlgebra\n",
    "using SparseArrays\n",
    "using LaTeXStrings\n",
    "Plots.pyplot()\n",
    "\n",
    "function prep(history, x_star, num_pass)\n",
    "    r = history[\"r\"]\n",
    "    k = history[\"k\"]\n",
    "    \n",
    "    \n",
    "    x = (collect(Float64, (1:length(r)) / length(r) * k))\n",
    "    y = [LinearAlgebra.norm_sqr(r[i] - x_star) for i in 1:length(r)]\n",
    "    \n",
    "    y /= y[1]\n",
    "    \n",
    "    return x[1:num_pass], y[1:num_pass]\n",
    "end\n",
    "\n",
    "function make_plot(dataset, reg_power, num_pass, xticks, yticks, plot_list; dump_path=\"dump/\", plot_path = \"plot/\")\n",
    "    titles = Dict(\"SM\" => \"L-SVRG\", \"ASM\" => \"L-Katyusha\",\n",
    "        \"SVRG\" => \"SVRG\", \"Katyusha\" => \"Katyusha\", \"SAGA\" => \"SAGA\",\n",
    "        \"Katyusha2\" => \"Katyusha2\", \"ASM2\" => \"L-Katyusha\", \"ASM3\" => \"L-Katyusha3\")\n",
    "    \n",
    "    x_star = zeros(300)\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"a+\") do dump\n",
    "        x_star = dump[\"x_star\"] \n",
    "    end\n",
    "    \n",
    "    jldopen(string(dump_path, dataset, \"_\", reg_power), \"a+\") do file\n",
    "        println(file)\n",
    "        Plots.plot(\n",
    "            yscale=:log,\n",
    "            xticks=xticks,\n",
    "            yticks=[10.0^p for p in yticks],\n",
    "            xlims=(0,num_pass),\n",
    "            xtickfont = font(15, \"Courier\"),\n",
    "            ytickfont = font(15, \"Courier\"),\n",
    "            legendfontsize = 15,\n",
    "            title = \"$dataset, \\$ \\\\mu = 10^{$(-reg_power)} \\$\"\n",
    "        )\n",
    "        \n",
    "        \n",
    "        for method in plot_list#[[5,4,2,1,3]]\n",
    "            x,y = prep(file[method], x_star, num_pass)\n",
    "            Plots.plot!(x,y, linestyle=:auto, lw=2, label=titles[method])\n",
    "        end\n",
    "        Plots.pdf(string(plot_path, dataset, \"_\", reg_power))\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# accelerated plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_5 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_5 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_7 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_-1 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_0 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_1 "
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n"
     ]
    }
   ],
   "source": [
    "make_plot(\"w8a\", 4, 200, 0:50:200, -30:2:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"w8a\", 5, 200, 0:50:200, -30:1:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"w8a\", 6, 500, 0:100:500, -10:1:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "\n",
    "make_plot(\"a9a\", 5, 400, 0:50:400, -30:2:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"a9a\", 6, 400,0:50:400, -30:1:10, [\"ASM\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"a9a\", 7, 800, 0:100:800, -30:1:10, [\"ASM\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "\n",
    "make_plot(\"cod-rna\", -1, 100, 0:10:100, -30:2:10, [\"ASM\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"cod-rna\", 0, 200,0:50:200, -10:1:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"cod-rna\", 1, 300, 0:50:300, -10:1:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# variance reduced plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_3 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_5 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_5 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_7 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n"
     ]
    }
   ],
   "source": [
    "make_plot(\"w8a\", 1, 20, 0:2:100, -32:4:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 2, 20, 0:2:100, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 3, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 4, 200, 0:50:200, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 5, 200, 0:50:200, -30:1:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 6, 500, 0:100:500, -10:1:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "\n",
    "make_plot(\"a9a\", 2, 50, 0:10:100, -32:4:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 3, 50, 0:10:100, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 4, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 5, 400, 0:50:400, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 6, 400,0:50:400, -30:1:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 7, 800, 0:100:800, -30:1:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# full"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 336,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_3 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " └─🔢 Katyusha\n"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_3 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_5 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_5 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_7 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_3 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_4 (read/write)\n",
      " ├─🔢 SAGA\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_5 (read/write)\n",
      " ├─🔢 SAGA\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/phishing_5 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/phishing_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/phishing_7 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_-1 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_0 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_1 "
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n"
     ]
    }
   ],
   "source": [
    "make_plot(\"w8a\", 1, 20, 0:2:100, -32:4:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 2, 20, 0:2:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 3, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 4, 200, 0:50:200, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 5, 200, 0:50:200, -30:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 6, 500, 0:100:500, -10:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "\n",
    "make_plot(\"a9a\", 2, 50, 0:10:100, -32:4:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 3, 50, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 4, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 5, 400, 0:50:400, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 6, 400,0:50:400, -30:1:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 7, 800, 0:100:800, -30:1:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "\n",
    "make_plot(\"mushrooms\", 3, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"mushrooms\", 4, 300, 0:50:300, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"mushrooms\", 5, 800, 0:100:1000, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"mushrooms\", 6, 3000, 0:500:3000, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "\n",
    "make_plot(\"phishing\", 5, 100, 0:10:100, -10:1:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"phishing\", 6, 500, 0:100:500, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"phishing\", 7, 1000, 0:200:1000, -10:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "\n",
    "make_plot(\"cod-rna\", -1, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"cod-rna\", 0, 200,0:50:200, -10:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"cod-rna\", 1, 300, 0:50:300, -10:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "#make_plot(\"covtype\", 6, 250, 0:50:250, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "#make_plot(\"covtype\", 7, 400, 0:50:400, -30:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "#make_plot(\"covtype\", 8, 1300, 0:200:1300, -10:1:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 315,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "make_plot2 (generic function with 1 method)"
      ]
     },
     "execution_count": 315,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function prep2(history, x_star, num_pass)\n",
    "    r = history[\"r\"]\n",
    "    k = history[\"k\"]\n",
    "    \n",
    "    \n",
    "    x = (collect(Float64, (1:length(r)) / length(r) * k))\n",
    "    y = [LinearAlgebra.norm_sqr(r[i] - x_star) for i in 1:length(r)]\n",
    "    \n",
    "    y /= y[1]\n",
    "    \n",
    "    return x[1:1:num_pass], y[1:1:num_pass]\n",
    "end\n",
    "\n",
    "function make_plot2(dataset, reg_power, num_pass, xticks, yticks; dump_path=\"dump/\", plot_path = \"plot/p/\")\n",
    "    titles = Dict(\"SM\" => \"L-SVRG\", \"ASM\" => \"L-Katyusha\",\n",
    "        \"SVRG\" => \"SVRG\", \"Katyusha\" => \"Katyusha\", \"SAGA\" => \"SAGA\",\n",
    "        \"Katyusha2\" => \"Katyusha2\", \"ASM2\" => \"L-Katyusha\", \"ASM3\" => \"L-Katyusha3\")\n",
    "    \n",
    "    x_star = zeros(300)\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"a+\") do dump\n",
    "        x_star = dump[\"x_star\"] \n",
    "    end\n",
    "    \n",
    "    jldopen(string(dump_path, dataset, \"_\", reg_power, \"_p\"), \"a+\") do file\n",
    "        println(file)\n",
    "        Plots.plot(\n",
    "            yscale=:log,\n",
    "            xticks=xticks,\n",
    "            yticks=[10.0^p for p in yticks],\n",
    "            xlims=(0,num_pass),\n",
    "            xtickfont = font(15, \"Courier\"),\n",
    "            ytickfont = font(15, \"Courier\"),\n",
    "            legendfontsize = 15,\n",
    "            title = \"$dataset, \\$ \\\\mu = 10^{$(-reg_power)} \\$\"\n",
    "        )\n",
    "        \n",
    "        idx = 0\n",
    "        mark_list = [:circle, :cross, :diamond, :dtriangle, :heptagon, :hexagon]\n",
    "        color_list = [RGB(0.1,0.6,1),RGB(0.9,0.45,0.27),RGB(0.2,0.65,0.3),RGB(0.67,0.55,0.1),RGB(0.8,0.4,0.8)]\n",
    "        for method in keys(file)\n",
    "            idx += 1\n",
    "            \n",
    "            sz = zeros(20)\n",
    "            sz[idx * 2] = 12\n",
    "            \n",
    "            \n",
    "            x,y = prep2(file[method], x_star, num_pass)\n",
    "            st = :dot\n",
    "            if method[1] == 'L'\n",
    "                st = :solid\n",
    "            end\n",
    "            Plots.plot!(x,y, linestyle=st,\n",
    "                marker=mark_list[Int(method[3] - '0')],\n",
    "                color = color_list[Int(method[3] - '0')],\n",
    "                lw=2, label=method, markersize=sz)\n",
    "        end\n",
    "        Plots.pdf(string(plot_path, dataset, \"_\", reg_power))\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 316,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/phishing_4_p (read/write)\n",
      " ├─🔢 S_1\n",
      " ├─🔢 S_2\n",
      " ├─🔢 S_3\n",
      " ├─🔢 S_4\n",
      " ├─🔢 S_5\n",
      " ├─🔢 L_1\n",
      " ├─🔢 L_2\n",
      " ├─🔢 L_3\n",
      " ├─🔢 L_4\n",
      " └─🔢 L_5\n"
     ]
    }
   ],
   "source": [
    "make_plot2(\"phishing\", 4, 100, 0:10:100, -32:4:10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 317,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_-2_p (read/write)\n",
      " ├─🔢 S_1\n",
      " ├─🔢 S_2\n",
      " ├─🔢 S_3\n",
      " ├─🔢 S_4\n",
      " ├─🔢 S_5\n",
      " ├─🔢 L_1\n",
      " ├─🔢 L_2\n",
      " ├─🔢 L_3\n",
      " ├─🔢 L_4\n",
      " └─🔢 L_5\n"
     ]
    }
   ],
   "source": [
    "make_plot2(\"cod-rna\", -2, 50, 0:10:100, -32:4:10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 318,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmgAAAGgCAYAAAAevJsNAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3XdclWX/wPHPOcBh7yEbFHDixG2uNE3TNHeZjyN9TM3KtHwyDUfDx8weK6tfmqvSslyZlVrmRDEV98LJUgEB2Rzg3L8/jqDAQQFBjvp9v17npdzXdV/3dd2Ifr2mSlEUBSGEEEIIYTTU1V0BIYQQQghRlARoQgghhBBGRgI0IYQQQggjIwGaEEIIIYSRkQBNCCGEEMLISIAmhBBCCGFkJEATQgghhDAyEqAJIYQQQhgZCdCEEEIIIYyMBGhCCCGEEEZGAjQhhBBCCCMjAZoQQgijsnDhQho0aICNjQ0ODg506dKF8PDw6q6WEA+UBGhCCCGMiq+vLwsWLODo0aOEhYUREBBA9+7duXHjRnVXTYgHRqUoilLdlRBCGKcdO3bQuXNnQkNDmTlzZnVXRzymUlNTsbe3Z8eOHXTs2LG6qyPEAyE9aEIIIfjuu+8YO3YszZs3x9zcHJVKxfLly+96zz///EPPnj1xdHTE2tqali1bsmrVqkqtl1ar5euvv8bR0ZGGDRtWatlCGDPT6q6AEEKI6jd9+nSuXLmCi4sLHh4eXLly5a75d+zYQffu3dFoNAwZMgR7e3vWrVvH0KFDuXz5MtOmTbuv+uzevZsePXqQlZWFu7s727Ztw8nJ6b7KFOJhIj1oQgghWLJkCZcvXyYhIYGXX375rnnz8vIYPXo0KpWKXbt2sXjxYubPn8/Ro0dp0KABoaGhREZGFrln+vTpqFSqu37u1Lx5c44cOUJYWBg9evRg0KBBJCYmVnq7hTBWEqAJUU127NiBSqVi5syZhIWF0blzZ2xtbXF1dWX8+PFkZWUB8Mcff9CuXTusra2pUaMGU6dOJT8/v7Cc5cuXlzocdeczilu7di0dO3bEzc0NCwsLfHx8ePrpp9mwYYPB+h4+fJju3btja2uLvb09zz33HJcvXy71efv27aN79+44ODiU+Md3xYoVtG7dGhsbG2xsbGjdujUrVqwo9V2VNX9lvdOKvqOymjNnDiqViu3bt5dI++mnn1CpVCxatOi+nlFeXbt2xc/Pr0x5t2/fzoULF3jhhRdo2rRp4XVbW1tmzJhBXl4ey5YtK3LPlClTuHTp0l0/d7K0tCQwMJBWrVqxZMkS1Gp1iTKFeJRJgCZENQsPD6dLly7Y29szduxYfH19+fLLLxkzZgw//fQT/fr1w8fHh7Fjx+Lg4MC8efOYO3fufT3zyy+/ZMCAAURGRvLcc8/xxhtv0LVrV6Kjow0GHwcPHqR9+/aYmpoWzlPasGEDXbt2JTs7u0T+sLCwwsnc//73vxk8eHBh2qRJkxgxYgQxMTG89NJLjB49mtjYWEaMGMEbb7xRoqzy5ofKeaflfUflceTIEYAiwU2BiIiIUtOMxY4dOwDo1q1bibSCazt37ixy3cHBAX9//7t+7kZRFHJyciql/kI8FBQhRLX4+++/FUABlA0bNhRe12q1SqNGjRSVSqW4uLgoBw4cKExLTU1V3NzcFGdnZyU3N1dRFEVZtmyZAijLli0r9RmhoaFFrjdr1kzRaDRKfHx8iXsSExMN1vGHH34okm/YsGEKoKxevdpg/m+++aZE2bt27VIApV69ekpKSkrh9ZSUFKVu3boKoOzevbvC+SvrnZbnHVVEzZo1FX9/f4Np3bt3V9RqtZKenn7XMkJDQ8v1SU5OLnP9Pvzww1L/TCmKogwYMEABlIMHDxpMd3FxUVxdXcv8vOLeeustZc+ePcrly5eVw4cPK6NHj1bMzc2VU6dOVbhMIR42skhAiGrWqVMn+vTpU/i1mZkZAwYM4NixY/Tu3ZsWLVoUptna2tKrVy+WLl1KTEzMPXsd7sbMzAwzM7MS152dnUtc69ChQ5FeMIBRo0bx7bff8s8//zBkyJAiaU2bNmXUqFElyikYhp05cyb29vaF1+3t7QkNDeX5559n+fLlPPHEExXKX6Cy3ml53lFZpaSkcOnSJfr162cwPSIigqCgIKytre9azqxZs8r13BEjRuDg4FCue0pz8+ZNgCLfkzvZ2dkRExNT4fLj4uIYMmQI8fHxODk50aJFC3bv3k29evUqXKYQDxsZ4hSimhkayvLw8ACgSZMmpabFxsZW+JmDBg0iIyOD4OBgpkyZwq+//kpKSkqp+Zs1a1bimre3N4DB+1q2bGmwnILhu06dOpVIK7hWMPxXkfwFKuOdlvcdlVVBfQ2909jYWOLj48s0vKkoSrk+9xPMP2jffvst0dHR5OTkcPXqVX755ZciQbUQjwMJ0ISoZnZ2diWumZqa3jMtNze3ws986623WLx4Me7u7ixYsIDevXvj6upKnz59SkzWBsM9JQX1MDS5vkaNGgafm5qailqtxtXV1eA9arW6sHemIvkLVMY7Le87KquCoNNQgPYwzD+D238eDL17uL2xrBCi4mSIU4iHnFqt/39WXl5eibTS/gFVqVSMHj2a0aNHc+PGDXbv3s3q1atZs2YNkZGRHD9+HBMTkwrXqfiqzQJ2dnbodDoSEhJwc3MrkhYfH49OpysSQJU3f2Wqqnd0twUCYWFhpaYVV96THV5//fVKG+IMCgoCIDIykpCQkCJpycnJJCYm0rZt20p5lhCPKwnQhHjIOTo6AoaHPAt6ZO7G2dmZvn370rdvXxITE9m+fTvnz5+nTp06lV7Xpk2bEhERwY4dOxg0aFCRtIJVf3cOQZY3f1WpzHcUERGBWq0u0cuYn5/P2rVrgbIFaNU5B61jx458+OGHbN26tcT8w61btxbmEUJUnAxxCvGQa9asGSqVih9++KHIlheRkZEsXLjQ4D1btmwp0eOWm5tLUlISoN+DqioMHz4c0AcXqamphddTU1MLA46CPBXJX5nK8446deqESqUq3H6iNDk5OZw+fRqdTseBAwcKryuKwvTp0zl37hzu7u64uLjcs37VOQetS5cu1KpVi1WrVhWZA5iWlsacOXMwNTVlxIgRlfY8IR5H0oMmxEPOy8uLwYMH88MPPxASEsLTTz9NfHw869ev5+mnny7slbnT4MGDsbKy4oknnsDPz4/c3Fy2bdvGqVOnGDx4ML6+vlVS1w4dOjBx4kQ+++wzgoOD6d+/P4qisG7dOqKjo3n11Vfp0KFDhfNXpvK8I51OB9yey1aa48ePk5eXh5ubG926daN///6Ym5uzd+9eMjIyAEhKSmLMmDF89dVX9zXMXF5Llixhz549hfUsuFYQdBb0IIK+nUuWLKF79+60b9+e559/Hjs7O9atW8elS5d47733qF279gOruxCPIgnQhHgEfPPNN7i6urJmzRoWLVpEnTp1+Prrr/H09DQYoH344Yf88ccfHDhwgE2bNmFtbU1gYCD/93//Z3B7jMr06aef0rRpU7788ku+/vprABo0aMCsWbMYOXLkfeevLGV9R4qicOrUKfz9/WnduvVdyywYcv7oo4/Ys2cPP/74IwDdu3fnk08+4fXXX+f3338nLy/vgQZnAHv27ClxOsPevXvZu3cvAP7+/oUBGkDnzp3Zs2cPoaGhrFmzBq1WS4MGDZgzZw5Dhw59oHUX4lGkUhRFqe5KCCHEw+rEiRM0bNiQRYsWMX78+LvmnTBhAl988QVnzpypkjl+QohHh8xBE0KI+7B7925q1KhRpp7HiIgIrKysCldBCiFEaaQHTQghHoCCLUEaNmzIvn37qrs6QggjJz1oQgjxAJw7d46MjIwHsi2IEOLhJz1oQgghhBBGRnrQhBBCCCGMjARoQgghhBBGRgI0IYQQQggj81gHaJmZmRw+fJjMzMzqrooQQgghRKHHOkA7c+YMISEhnDlzprqrUmlu3rxZ3VWodI9am6Q9xk3aY/wetTZJe4Qhj3WA9ijKz8+v7ipUuketTdIe4ybtMX6PWpukPcIQCdCEEEIIIYyMBGhCCCGEEEZGAjQhhBBCCCMjAZoQQgghhJGRAE0IIYQQwshIgCaEEEIIYWRMq7sCj7rMtDjOHviCzLRY7F3q4OAWjINbMNb2fqhUququnhBCCCGMkARoVUSny+PCkeWc3DOPvNwMAK5e2FqYbmZuh6N7EwKbjsSj1lMSrAkhhBCikARoVSDp2hEOb/sPKfHHS82Tm5NK/JVdxF/ZhWONRtRr8wYetbpKoCaEEEIICdAqKiYmhoSEBBRFKbymy88j8tBios9uBG5f9wrqiU/dvmSmxpKWdJ60pAukJp9Hm5l4q7CDHDr0AnbOQdRs+CIu3q0qHKjdvHkTe3v7+2ma0alIm1QqFa6urnh7e1dRrYQQQoiqIwFaOa1Zs4b333+fY8eOleOulbc+95II7KtYxYRBjRo14p133mHQoEHVXRUhhBCizCRAK4c1a9YwZMgQevTowYwZM/Dz88PExKS6qyUMyM/P58qVKyxbtowhQ4YASJAmhBDioSEBWjm8//779OjRg02bNqFWyw4lxq5Fixb069eP3r1788EHH0iAJoQQ4qHxWEYZixYton79+vTv37/M98TExHDs2DFGjhwpwdlDRK1WM2LECI4ePUpsbGx1V0cIIYQok8cy0pgwYQKnTp1i7dq1Zb4nISEBAD8/v6qqlqgi/v7+wO3voRBCCGHsHssArSIKVmvKnLOHT8H3TKfTVXNNhBBCiLKRAE0IIYQQwshIgCaEEEIIYWQkQBNCCCGEMDISoIn7tm3bNvr27Yu7uzsajQZnZ2fq16/P0KFDWbx4MVqtttxl5ufns2bNGqZMmUL79u2xtrZGpVLx8ssvV0ELhBBCCOMi+6CJ+xIaGsrs2bMBCA4Opl27dpiYmHD27FlWr17NqlWr6N27N+7u7uUqNy0tjcGDB1dFlYUQQgijJwGaqLCDBw8ye/ZsNBoN69evp2fPnkXSY2NjWbx4Mebm5uUu28zMjGHDhtGiRQtatGjBkSNHGDduXGVVXQghhDBqEqAZqfz8fHbv3s3Vq1fx8PCgffv2RrfFx/r16wH9EUrFgzMALy8vZs6cWaGyra2tWbny9vmlZ86cqVA5QgghxMNIAjQjtG7dOl6bNJmYqMuF17x9/Vn4ycf069ev+ipWTMHGr66urtVcEyGEEOLRIosEjMy6desYMGAAiQ4NcZm6D/eFabhM3ccNh4YMGDCAdevWVXcVC3l7ewOwdu1a2aVfCCGEqEQSoBmR/Px8Xps0GfOGvXActwFNrdaoLWzQ1GqNw7gNWDTsxetvTCE/P7+6qwrA0KFDsbCwICoqisDAQIYPH86SJUs4efJk4ckLQgghhCg/CdAq0f8dg5Dv9Z+wuKJpUam306bvLXnviD+g3ru7iYm6jE2PaaiKHciuUquxfvptoq9cYvfu3YXX07W3y31le8lyJ+24nZ6UXQmNvENAQAAbN27E09OT1NRUVq5cyZgxYwgODsbd3Z233nqLlJSUyn2oEEII8RiQAK0SpWvhWob+oy3WyZWv3E67mVPy3hvZkHD9KgCmnsEGyzf10l+/evVq4TWF2+UaCsCSs2+nV0WnVrdu3bh48SJr1qxhzJgxNGrUCLVaTXx8PB999BEtWrSQ4U8hhBCinCRAq0Q2GnC31n80xRZcmqhup9kb2HXC2QJca3gAkBd3wmD5ebH66x4eHoXXVNwu18mi5D2OFrfTVaoKNeuezM3NGThwIF9//TVHjx7l2rVrzJs3DysrK86fP8+0adOq5sFCCCHEI0pWcVaisY30H0N87eDQ0NLvXf405D/VHv/v/Lnx+weYjdtQZJhT0enI+ONDfPxq0r59+8LrNpq7l/tJp3I2ohK4urry5ptvYmlpycSJE9m8efODr4QQQgjxEJMeNCNiYmLCwk8+Jvv4r6R82RfthX3ostPQXthHypd9yT7+K/9bMN/o9kMrTadOnQBITEys3ooIIYQQDxnpQTMy/fr14+eff9bvgzavbeF1H7+a/O/nn41qHzRFUVDdZdz0woULAHh6ej6oKgkhhBCPBAnQjFC/fv3o06eP0Z8kMGPGDLRaLePGjaNmzZpF0iIjI5k8eTKAUQWVQgghxMNAAjQjZWJiUjhEaKzS09NZuHAh8+fPp06dOtSrVw8zMzOioqI4cOAAOp2OkJAQQkNDK1T++PHjOXz4MHD71IL169dz5MiRwjz79++//4YIIYQQRkYCNFFh06dPJyQkhC1btnD06FF27txJamoqDg4OdOzYkQEDBjB69Gg0Gk2Fyj916hTh4eFFrsXHxxMfH18Z1RdCCCGMlgRoosJcXFwYNmwYw4YNq5Lyd+zYUSXlCiGEEMZOVnEKIYQQQhgZCdCEEEIIIYyMDHGWUX5OVnVX4aGVmJjIlClTypS3bt26/Oc//6mSesgB7kIIIR4Wj1SAtnXrVt5++21OnjyJs7MzI0eOZNasWfe1PUVkZCRHjx7l9IFfK7Gmj5f09HRWrFhRprwdO3assgAtIiKCkJCQKilbCCGEqEyPzBBnREQEvXr1okOHDkRERPDpp5/y+eef884775S7rNzcXNauXUunJ7tQu3ZtBg4cSOSZf6qg1o8Hf39/FEUp06cqFwasW7++ysoWQgghKtMDCdAOHTrE3Llz6devH15eXqhUKiwsDJzsXUx2djahoaHUrl0bCwsLPD09GTVqFDExMSXyzp8/n4YNG/LJJ59Qr149+vfvz+zZs/n0009JT08vc11jY2NpFtKCAQMGcCA6B4eXvsf940T8PZuUq83C+FyJiq7uKgghhBBl8kCGOOfMmcPGjRvLdU92djZdunQhLCwMDw8P+vTpw+XLl1m2bBm//vor+/btIyAgoDD/3r17S2z38Mwzz/Daa69x6NAhOnbseM9nxsTE0KpNWxKzwOXtA2j8WxSmOWhty1V/YXwyM2UeoRBCiIfDAwnQ2rRpQ+PGjWnRogUtWrTA3d39nvd88MEHhIWF0aZNG7Zu3YqNjQ0ACxYsYPLkyYwaNYqdO3cW5i84EulOBc+Ji4u75/O0Wi1P93yGxGwVjm/uxcTR+3aiomCTc+86C+NmY21d3VUQQgghyuSBBGhTp04tV/7c3Fw+++wzABYtWlQYnAG88cYbrFixgl27dnHo0KG7TvouOMj7bgd6F9iwYQMnjx/DZdrBosEZ4KuNxDLHu5Q7xcOiZq1a1V0FIYQQokyMcpHAnj17SElJISAggKZNm5ZIHzBgAACbNm0qvObh4cHVq1eL5Cv4unjPmiGfLfoCy9od0PiVDPjaZf6JWrEsVxuE8Tnm0Z+vjkFmbnXXRAghhLg7owzQjh49CkCzZs0MphdcL8gH0K5dO37//fci+X777TcsLS3vubXCpUuX2LNrJxYdxlMvK4K3r81hUvwMet/8ClvtNepkJ95Pc4SRyHCux9wDkJxT9Po3J2D6XtgVAzrZKk0IIYQRMMp90KKiogDw9jY8rFhwvSAfwOTJk2ndujWTJ09m9OjRnD59mnfffZdXX321yBCpIceOHQPAvMHTzLzwF5Y5PQHoqNIyxGInJrqGRJF53+0S1W9AEHgV++OwPQp2xMCyk7CqJ3SU0WwhhBDVzCgDtIJtMaysrAymW9+a7H3n9hnNmjVj06ZNvP3223z++ec4Ozszfvx4Zs+eXeL+RYsWsWjRIrKy9Kv69HlUqCztuLMDRa1osM0KvPXVmftul6heC1qn0SwghaQkXZHriRl2gCmeVvnUt7xJUtLttLBrpmTmq7A3U2jqkodpJfQ5Jycn338hRkTaY9wetfbAo9cmaY9xc3JyqpbnGmWAVnAkT2mT+0s7sqd79+507979nuVPmDCBCRMmcPjwYUJCQnjnnXd4//33IS+HtwMbMD7+J5xynLHN9sJC61Xxhgij0sDTlgbeDiWuL+0Bh66Dopjg6lz0B3HJbvjnuv73l14CTcUPpSiiun7gq4q0x7g9au2BR69N0h5RnFEGaLa2+j3HMjIyDKZnZuqHG+81dFlW/v7+AGivHORS4BO86Tu9MM0xL4VW6adQmSRUyrMeRdu2bWPRokXs37+fpKQkbG1tqVGjBk2bNqVTp04MHz4cjUZTrjKvXLnCL7/8wu+//86ZM2eIjY3F1taW5s2bM378eJ599tlKq7+XTclhzwIF89WszUoGZ1uvwHenYVg9eNIHTIxyRqcQQoiHkVEGaL6+vgAGTwy483pBvvvVpEkT/AMCub7zS8wDnyiSlmzqwB8ObdE63fvkg8dRaGho4TBycHAw7dq1w8TEhLNnz7J69WpWrVpF7969y7T33Z2GDh3K3r17sbS0pFWrVrRq1YoLFy6wZcsWtmzZwqRJk1iwYEFVNKmI15tBXDrkG+i0XXkK/o6Gv6Jk7poQQojKZZQBWuPGjQE4fPiwwfSC640aNaqU56nVaiaOH8ebU/9D/sAFmNjVqJRyH3UHDx5k9uzZaDQa1q9fT8+ePYukx8bGsnjxYszNzctdtq+vL8OGDePFF18snHMIsHnzZvr27csnn3zC008/Tbdu3e67HXfzXKDh65m5EHlrmoWPLbSXkXAhhBCVyCgHZdq1a4e9vT0XLlwgIiKiRPrPP/8MQK9evSrtmSNGjMDa2prUZcNQ8mWjrLJYf+vw8UGDBpUIzgC8vLyYOXMmjo6O5S571apVjB07tkhwBvrju0aNGgXA6tWrK1DrymFlBmFDYHl3mNEK1MWmS34aAfP+gaTs6qmfEEKIh5tRBmgajYZXXnkFgFdeeaXIXLQFCxZw7NgxnnjiCVq0aFFaEeXm5OTExvXryI3cQcpXz6HLLvsB61UhPDyc7777rvATHh5erfUxJCFBPy/P1dX1gT63oIe1LEd4VSUTNTzlB88UO6AgJQcWHYGFEdD+R8jKq576CSGEeHg9kCHOzZs3M2fOnCLXtFotrVu3Lvx6xowZPPPMM4VfT58+nT///JOwsDCCgoJo3749V65cITw8HGdnZ5YtW1bp9ezcuTO/btpEv/4DSJpZG03bMVi3/zcmjg9+/GpAv+eIibt9MoKPlydRMbEPvB53U7Af3dq1a3n77bcfWKB28eJFgHLPa3tQDlyD7FtBWa9aYGmUEwmEEEIYswfSg5aQkEB4eHjhB/RbZdx5raA3poCFhQV///03M2bMwMrKig0bNnD58mWGDx9OREQEgYGlTA66T927d+dIxGFeGtIX3Y4FxE/zI/mDpqR9N6ZKnlcajZkZLzf349JrXXi5uR8aM7MH+vyyGDp0KBYWFkRFRREYGMjw4cNZsmQJJ0+eLHUrlPuVkpLCypUrAejTp0+VPAP0Q6xBtYM4cOBAue/t5gdhz8OoBjC+cdG03bEQss6RgG/gk0OVVFkhhBCPnAcSoI0YMQJFUe76GTFiRIn7LC0tmT17NufPnycnJ4dr166xfPlyfHx8qrS+QUFBfPHFF1yNi2XR558xvEdrOtWt+t6h8PBwfLw8CfD3I+bqVXLydJibqsnO0xEdF0eAvx8+Xp5GM9wZEBDAxo0b8fT0JDU1lZUrVzJmzBiCg4Nxd3fnrbfeIiUlpVKfOW7cOBISEmjdujXPPfdcpZZd4Pvvv2fYsGFcvhZFl65dKhSkednAnHbgZ1f0uk4BrU5Fdj7kGYhhPzoI265AFcW3QgghHhIy+HIXdnZ2jBs3DtCvHN2yZctd86fv/JmMXesAcHh+KuaBt7tP8m5c5cYXkwGwCG6H/XMTitybtPRdDv62jZi4q7zc3I8cR3f61dMP4fWv544KMDdV8dXBq0RGRtKqVSsAdNmZJHw0GgBNrYY4Dn27SLkpP8wnJ1K/6tX1ja9QWxeLGO5Tt27duHjxIr/88gvbtm0jPDycEydOEB8fz0cffcT69esJCwurlOHPuXPn8sMPP+Dk5MT3339f6kbG9+P777/nX//6F07tvfEeVp+LH/1Dl65d+OvPv2jZsuV9l29tBnUd8lCpTXG1LJp2Lhn+d2vhcmcf+K7HfT9OCCHEQ0oCtEqkZGeiu3nrYPXiK0EVXWGaLiutxL26jJsomfqFCVPbBWJ+x5lCIZ4OhHg6kJOn46uDV4o/9Xa5Gakly81MLUxXFF2J9Mpgbm7OwIEDGThwIKAf0l6+fDkzZ87k/PnzTJs2jcWLF9/XM1asWMG0adOwtrZm8+bN1KpV6943ldOdwZnvmEao1CpqvdWSi/MOVFqQ1rwG/NQ11eAu2z+fu/37JwxMezyTBLUdS64YFUII8egxylWcDyuVhRVqexfU9i5gUmzOmEpdmKa2tC1xr9raHpWVfjv7/+49z7S/znAoTj88+PofJ/D8eBv/3Xve0FNvl2ugd0xtZVeYrlI9mG+3q6srb775Jv/9738B/SKR+7Fx40ZeeuklzMzMWLduXZHFJZXFUHAGYGJpSq23WqL2NK/wcGdZ/aclLO0GnbzhxbpF02LTocvP0PhbWGh4e0AhhBCPEOlBq0Q2HQdg03GAwTRTZw9qzFhV6r1Oo2bTvMEz+Ozvx7ZEiI67hgp979mak/rVnNsS9as5g4KCCu9TW1jdtVyHIVMq1phK0KlTJwASExMrXMaOHTsYPHgwoA+iKmtj2syoTMzdzDGxMCk1OCtQEKRVZk+aIWoVdPfXf4r7O1r/a1K24SOlfr8EDV3Au2TsL4QQ4iEkAZoRadWqVeFWGgH+fpibqsjJuz0sef7S5WqqmWGKotx1HtiFCxcA8PT0rFD5hw4d4tlnn0Wr1bJ06VIGDDAc/JaXLlfH+UXnUfIVYl1j+de00oOzAg8qSCuNtw109YXD8VC/2OhoUjZM/Bty8+H5ujC3/QOrlhBCiCoiAZqR0ubm8tXBqwbmnBmPGTNmoNVqGTduHDVr1iySFhkZyeTJ+kUR/fr1K3fZZ8+epUePHqSlpfHpp58aXOVbXifDPsYqtw3qa4FoUxxQYcbZE2fvGZwVqM4grZOP/qMoUHyB57ITtzfDNSnWhFwdxGeCh7XMXRNCiIeJBGhG6ud164mMjCz8+s5hTWORnp7OwoULmT9/PnXq1KFevXqYmZkRFRUPWm0UAAAgAElEQVTFgQMH0Ol0hISEEBoaWu6yhwwZQkJCAq6urhw6dMhggFa3bl3+85//lLnMqxe2ciJnh/6LIA0WmfW4rIqmbatapOu0aBU1WrUJimKCTm14n4vyBGmnTp1i3bp1Ja5nZmZiZWWFt7c3w4cPL9dqVJUKiuceGawP2r49DeOK7bsWmQxPrQWNGkY3hHdalflRQgghqpEEaEaqVatWhVtpGKvp06cTEhLCli1bOHr0KDt37iQ1NRUHBwc6duzIgAEDGD16NBqNptxlJyfrTyJPSEhgxYoVBvN07NixXAFaESot2dZHaR8E7ZOSiqYpJuRiRoy5OWcs7Ym0cCDzjkUfZQnSYmJi6NyxMxlpGViYWRiswo30GyQmJjJlyv3NE3SygCnN4dWmoDEpmhZ1a8GwVgdWBn7aI5MhwEF614QQwthIgCYqzMXFhWHDhjFs2LBKL/vy5cuVXuYWVSC1DmZgoYqmYX0rnCxLyajKx4x8amqzqam9SfebUcRobMjPaUT9uAHscj/PLs9DpQZp2dnZ9HuuH2qtmvWD1uNkWXJLDYBFBxYxdepUmjRpQteuXe+7fcWDMwA7jf5kgyupEFjszPrMXOixHhzN4d+NYEzD+66CEEKISiIBmnhsnPv5NNujb+LcwYewno1wUHLxy0nDPTcDCyUfc50Ov3QnrPIh1ywJxeQmoN+LxlebDqowsjz30yEjBJvfLZi//y90+aDNz+KJJ9oQEBCApaUlUVEx3ExOZWmfpaUGZwAvN3+ZM0lnGDxwMAcPHywxj68ytPXUfwzZdkU/dy0rD44lGM4jhBCiekiAJh4bN81UWHhY4/fvxqjUKm5izjFTc47hcjuTM/imeWCbY8UNu2P4x1ylduoNPN1u/aiodGTZ/EO9ZrCwrhVnLuVw9rIFmjx31CoVJ2MuceNGGjM7zaS+a/271sdEbcJ7nd5j+C/D6dunL/v278PKyqoK30BRNazhSR/9Fh7Fe88OXYevjumHRfsG6k82KC+dTsfWrVvZtGkTN27cAMDZ2ZnevXvTrVs31GrZhlEIIUojAZqocuWZZ1Xeif/l4TOyIde2XCJ6xXF8RjQsdXJ+lO1VsAWw5mrNAFbOuU49s1Sm/MsRFaagygfAxkpN8waWNG9giXmWDzfOtePnPf9lcINB9Krdq0x1srew56MuHzFq0yjGjB7Dd99/VyVHWBnS2kP/iU3Xnx16p+g0+O2S/vcNXUoGaEnZ+rlvhmRlZbFo0SI+W/QlUZcvYuEehMrBR7/6NOUwX3zxBb7+tZg4YRzjx49/oEGpEEI8LCRAE1UuPT291In+xd3XxP97UNRQc3xT4n4+S72dR8ht5c8FCwf90shSqFQqPPrX4cD7+zh4KocWDQznzbE8h03jcyz09KROXjC69GzUSikRTDFBzkHMaD+Daaun8UyvZ3jhhRcq1L6KKh6cwe1tOwAsi/0tkZIDbVZDGw94tRn435GekJBAz169ORwRgUWzQbgM+g6zWq0Lg05FUci9uJ/EnV8wddo7/LDmJ377dRNubm5V0DIhhHh4SYAmqpy/vz+KYnjbiurgOaAO6owbPJd8iWiNDT86B901SLOp74xtXSd+3JpG8/rmd+3hcnPNI5mvuJn/PS7XJ2Cd3rZMderg1wFTtSkpKSnlbk9V6BsIHb31gZpzscUUy05Cei5siwJ3a3irgf56WloaXZ7qxtnLV3GasheNf/MS5apUKjQBbdAEtEH75Gsc/6IXXZ7qRtie3djayjEIQghRQCaBiMfGs9fzUN0KFE9ZO/ODcxARZ7OLbPzqnJvFS/EnGRl/igE3zqO+dVqCR/86XInN5eCpnFLLj752u9tJZ5JGvOdckp1+QCmxtWxJpxJOkafLo127dhVuX2WyNAVPG/0WHA7mRdM8rPQb35qoiu679sorEzkdeRH71/40GJwVp/Fvjv1rf3Lm/CUmTHilklsghBAPNwnQxGOjc5KO/1zMRaPTB0wx5racCArg6vpzhT18GkWHa142NfKyyFGr0d3qLbuzF6203sA9EZm8/2UWVmm3969LcVlFgsc8dKrsu9bt6LWj2Frb0qBBg8poapUaUhfChsAPz4Cfnf7a9evXWbV6FVbPzMTMK7jMZZl5BWP1zCxW/7Caa9euVVGNhRDi4SMBmnh8KGrapuiYe1aLY+6tgMzNGrfuNYnfckl/tigKOSo1OiDcxr3wVpVKRY1nA+/ai1bHX8ORC8loz/4Lx4ThoOiDuwzbvVz1mUqeael7WRy7foyWrVvSad3zPLdpLB/880WJPLn5uffR+MqlMSm6fceSJUtQ1KZYtRlR7rKs2o5AUZvyzTffVF4FhRDiIScBmnhs3MzpiU7REJSp8PHpHGpm6g+iN7XW4NbVn4zIZGLNrPnEoynzPJoRb3Z7daEuJw/bA5eoV0vDT6X0otX205+YcPTaURyS+1MjbjqqfP0ELq3FJWJ93yDb4lSJ+3SKjmPxx2jcsgnZ+TlEp18lOfsmqWdSyYzKRLnV4/fmng8ZsHk8S078yM2ctEp/P/djydLlmIcMQW3teO/MxaitHDBv/gKLv1lWBTUTQoiHkwRo4rGRq6vJjcwx5OtscM2F/57V0iJFv2WGylSNTW2n2wsA7lgIoNPmcfHjg/QIUhjUzZZLpfSi2VipcXcy59j1YwBYZbTAM/ojTLX6njid6U2u+kwnzW5bkfuibkZxM/smDVs0oZa9L1amlnjbuBP9YzSn3z/NsbeOocvVEZt+ncupMSw+8QM6RVcVr6hCFEUhNiYKM99mFS7DzKcpsTFRRrWYRAghqpMEaOKxkqvzJjFzHLn5ruRk5vLSkTR6x2lR3y0wUKmw9nOg83Mf88JLHxDSpCY/b8swGEzkKXnsurKLiKsRAGi0vnhGfYxFxq3Z9Ko8Et0/44brYhTySclO4duj36JSqejX5VnW9PycnQN+4N81h5Adp5+3pnHWoDZT42Kp751q69EMRwv7Is+9dDOaxKzkSnhD5afT6cjVasGstLOz7k2lsSIvN5f8/PxKrJkQQjy8ZJsN8dhQox8WzFecSMx8mdG/vEbENX0gZWZthoOfA4qjBrMa1tg3dcOqlgMqlQq1mQkeQ+uy3uI879Z/lY8WBPHkk0/e2hft9l5nl2JzSUzOx8vDjDGbxtDMsxmjmoyilVcr3GNnkuS6lFTHTQCkOm7iQtZeQn+8RHpOPrNnz8LOTj/jXqVSYWZmhs8QH9LOpmHlqx9q/fLJ97iaEU9WXjbRP0VjamWK25NuqC3UvP/PIk4nnadf4NOMb/QilqZl24OtMpiYmGBpZY2SVfEtQnSZyag0VnRZZ8rqnvoVpEII8TiTHjTx2HCwWIOpOg4ABSsWPbOI7gHd+e677/h0/qe83n0AL+ZrGBij5cyMPZyctJ2kv6IL7w+/doTBG/9NrE0UbV7sxIZLFsSYWhFvakmm2oSf/8ygVk0/Ll6+zIYNG1C5q3jlt1cY8csIdl7ejWP8S5hd+Rf5+frhU1fPJBZM8+bbj1vTwHY5O37sX9grZ2ptiltnNwJeDsCjp0dhHTys3fDS1iB+ezxxv8Rx6r1THLx6lCMJp8jJ17Lv6mE0arMi7f7u9Hp+OPcrmy/9Tbo2o0rebdNmzcg9sbnC92cf34yZbzMSMqGGHCwghBDSgyYeH2p1Ji5W/0dy1gvk5NdBY6Lh/S7v4+XsRY0XagCQn3QN7aUT1N9xkFmffMbyfy1EE2TL7P0Lic9OIp08/nd+LfS0xZYQvrtVtkpRuNb4IrO6TkGj0dCnTx+effZZtm3bxntz3mPKVv1RV6ZqU5rUs2fyCAdMVVlYmKShZKWRD+Rp00tsgpunzcDEzKrI9bRztxcIOLd2RuNoyQt1+rD2/O+MbjAYE7XJ7ft1+fzviH7yvaWpBU943nt/sop4Zfw4XnjhBWyunsbMo1657s29ehrt2e00nfQ9IV5gUuy/jX9cBo1af9zUAzoFSwghqp0EaOKxolZpcbJcyc2cPmTmtgQgdn0sOYk5+D7vi6mzB6bOHoxt/hRjp7xdeN/Kxq/y4R+h7HQ0HCEoKhU1egaw1+UMz2Yl4WKpX3DQrVs3unXrxu7du9m/fz9qtZqBAwfi4mBC2MZRpMSfuF2ISq3f6uOOKCTir2ncTDhNvTaT8AzsjkqlxqWdCzZBNlzfeh23Lm6YWpryRrOXGF6vH/amtlzbeg3rmtZYeVuhNdUWltUvoDv25kV368/Ky66U4dB+/frh7OpGxp8LcBi2uFz3Zvz5CU4uruz7sD8aTdE0bT7M2AtxGdDYFX577r6rKoQQDwUZ4hT3bdu2bfTt2xd3d3c0Gg3Ozs7Ur1+foUOHsnjxYrRa7b0LKebKlStMnjyZDh064O3tjYWFBTY2NjRr1oz333+fzMzMCtdXpdJhb74eW82WwmuJuxM5//l58rMMT1J3qdWMj15aw0Knp3i9/guMa/QiT1q34PrvF7E9fw1dnn5V5dHE0wz9YxJHEopup9G+fXvefPNNJk+ejI2NDVZ2XnQasgHv2r0L86RcP8aBzRPIy80CID35ElGn15OScJJDW6eQl3u7zRZuFvi96Iep1e3/YzlbOpJyIIXYtbGcm3+OzJhMNCZmzG03ldmtJ/Fi3b4k/ZNU2MZ8XT5D/5jEoM0T+Pr46gq/TwBzc3NmvjuDzD1LyNj1f2W+L2PX12TuWUzojOmYm5uX6CH7/bI+OAPwNXAS1CeH9QHc1iv6YE4IIR4Vj2UP2qJFi1i0aBFZWVnVXZWHXmhoKLNnzwYgODiYdu3aYWJiwtmzZ1m9ejWrVq2id+/euLu736Okoo4fP86CBQtwd3enbt26tG/fnuTkZPbv38/06dP58ccf2bVrFw4ODmUuc+aOs7zaqhbtfZ0wUauwNd+BiTqZlOwBgCmpp1I5M/cEQa/VQ+OkKXG/2tySdt0nUnAYk1JfYf/8Lez4di8BTdwIeL0lNzQqbmQnM/avd3i96UiG1O5d6tmdpmaWtOr1Jfbh9Ti5dx4A0Wc3kpZ8kbZ9viFXm46DWzDJ148SFPJvzDRFZ87v+LE/KrUJrl6tqdvqFVRqM679cXs3frWZGlO1KV199TXOuJLBmSVnMLE0wfNZT44FRhKVFgtAYnbJFaDbovbgaG5PE9f6mN4xbFqaCRMmcPbsOT7//GV0qdex6fYmKo3hlZ2KNov0rR+RtimUCRNeYeLEiQbz9a6lH95cdQae8CqZvuYsRKXB92fg5PB7VlEIIR4aj2WANmHCBCZMmMDhw4cJCQmp7uqUas6cOYSGhjJr1ixmzJhR3dUp4eDBg8yePRuNRsP69evp2bNnkfTY2FgWL16Mubl5KSWULiQkhBMnTpQ4+ig1NZV+/frx119/MXfuXObOnVvmMjsOHUuyry9b8rLxzojFOz0aJ45iorpJUtYwFKzIvpbHqdCD1BzujH3zOnctT6VSMWvWHJ588kledXflqdM5/K9dXQ6lXyZfyefjw0vYE3eQiY2HU9cpoNQy6rV+DXuXuhz4bSJ5uRmkxB9ny7KO1Go8jDZ9vuFmwilcvFoUuS8/N4sbsf+gKPlk3oymXptJqFQqAicGkvxPMnkZeZjZF10scH3Ldf29WfmoTFUoKNRxrMXFm1HUtvNH0Smo1PpgUqfomH/oa25kp1DDyoVfei8uMrettLZ8+ulCnJ2dmDUrlOy/F6JpMwqrNsMxcfIBVOQnRZG5bwXafUvJTU/i3XffZebMmaUGsWoV9Kip/9xJp9MRfuIiMemBAITU0J8feqczSWCnkRWhQoiH02MZoD0M5syZw7vvvottsAvvvvsugNEFaevXrwdg0KBBJYIzAC8vL2bOnFmhsj08PPDw8Chx3c7OjlmzZvHXX3+xffv2cpU5aNAgmjUruplqXkIMGXt/wSTsG26kPk++4kK+1pwLi5OosW8pnmNfQKUpfY5W586duXz2JE4XD5AbfY7Pe87m/45/z/LTawH9ys/wa0fo6t2GlxsPw9/O22A5noHd6fzCL4RtGEXGzSvk52UReehrLhxZjn+DQdg6BWJmbleYPzP9KuZWLmRnXMcj4KnCAMfCzQKPZzyIPPwNF89lEtBkBGa35p15PuuJ2kJN6qlUnNs485TZEzzl+wR5ujxSTqZw5PUjWPlZ4dbZjWjf69zI1m+bUdcx4J7BWQGVSsXMmTN58cUX+eqrr1j8zTckbJtfJI+dgyOvjh3Fyy+/TGBgYJnKvZNOp+Oll15i+fLlvDd3Ps0HT8bCwN9kb++BiHgYVBvebQ02JTtFhRDCaEmAZoQKgjPPgXXweK42V9efM8ogLSFBf7akq6vrA32uiYk+WNAUn1FeAaau3tj3HY/tUy9iu30z0Vuy0Ob6oKDh2omGZM9Zit8b/TF1rFFqGX6160Pt+oUT/F9pMpyGLnX5+PBi4jLiAfgzZh9/x4TTO6Arz3o8iZOTU4ly7F3q0mXoZk6GfcylE6vR5WWjy9dy8dh3XDq+Gq+gHvjUfQ73mp2wdaxFr5cPk5kaW6KcXG06p/YtIDc7hchDi+kxeh+mGmss3C3w/5c/ulwdarPb009N1abkRuWiy9GRfi4dl7Yu1LL35b02k9kZG04nr9bcPH4TE0sTNM4aNI4aPj68hGDn2nT1aVfi+QCBgYHMnz+fOXPmEBYWxo0bNwBwdnambdu2WFpWbFPbguBsxcoV2IfUYPp/pjDfFCZPnlwk3/6rcODWaO+Ba2BlZqAwIYQwYhKgGZniwRlQ+KuxBWne3vreoLVr1/L2228/kEAtMzOT999/H4AePXpUWrlqazscej+P7ZOZXPj0IGmXrQE1KfGtyJ29iZoTWmEe2PCuZdw5TNfRuxWtHOqw8qthrHGDFDMV+ejYcGErGy5sxcfGgxb5djSJiaeptS8u3Udg5hmAxtKRpl3eo17r14g8tJgLR1eQp01HUfKJOfcrMed+xVRjg2dAN7zr9KaGX0dMTIsOISdEhZGbkwqAe60nMdVYF22rWcm1QSoTFWaOZuQm52JT2wZzM3Oe9u/I0/4dybqaxakP9YsePJ7x4OYTmaw++wsAl4Nj6LCjKUkmSVi4W+Ddz5t8XX5hj5ulpSVdunQp3zejFHcGZ34vN8GpnRdxa84wZYp+C5M7g7RAB3ilCaw4qf9VXWwE9WoGeBR9LUIIYVQkQDMihoKzAsYYpA0dOpQPP/yQqKgoAgMD6du3L+3bt6dNmzbUr1+/1HlF5ZGcnMykSZMAfY9deHg4N27coE+fPrzxxhv3XX5xJtZWBE1tT8zqU8Tv0h+1lJHZlMhPTuE3OAbbDmUPCs2t7BjeZza9wn9lgyaVH5VoMm6txIxOv0o0V1nnDBpdEh1PfctU5zdwuDWMaa6xxy+9BrWeWc2V6zs5H7EUbVYSoN8vLer0OqJOr8PcyoUWPRbi7t+p8Lmegd3oPmIHZw58Tt2WrxReVxSF/fv38c+293B0b4SLd+vbCw9Mga6Ql5HH7ojdRdqRcjSF+Bh9T6DzcWcu2MTffpZVDbLOZZGpzSQ7Lhv3vh50WfsCjV3r082vPc/4dS6c13Y/igdnzk/o/3PgOaguQIkgzcUS3m4J4xuX7D27kQXtf4SGLjCrDTS64/8V2Xnw4REr7K2gtpN+eFQIIaqDBGiV6LszG1h1ZiMAs9u8QfMat3tcYtOvMeZP/b5anbxb81bzsUXubftSF/Yt3W4wOCtgKEjLyM1k4OYJADRzC+a9tkWHembtX0j4tSMArOqxsDAAqAwBAQFs3LiRkSNHEhcXx8qVK1m5ciUAbm5uDB8+nGnTppVrpWVxGRkZrFixosi1AQMGsGjRogoPk92LSq3CZ2gDLL1juLI6DhQTcvICubj6Ol5Ri3F+fiQqk3v/6KjUasyDmuIZ1JTxwAs5qfxy8U92XNnHyZTz5Cv6fSG0ahXbEg5zcssbfNz+HYIca5Jz5gAZ23+E7T/i3Wkgdcce5nrUbmLObiLu/B+FPWQ5mYnsWTeMRh3eIShkbGFQbOsUQIunPylSn+PHj9O2bcGQ5O8Vezm/Qf/+/Vn0+WyWnvyJmhpvtDr9PhjmbubEZVwnIy+LsKuH0OZraXwgiIwrGTi3dsa5tTNqTfl39iktOAN9r2VpQRqAvYH1Kd+cgKw8/dDnlbSiAVpmHqw6r59z2MW3ZIAWmw5OFiUXJAghRGWTv2YqUUZuJvFZ+rk2ubrcImk6RVeYlqZNL3HvvmXbsQ12KTU4K+DxXG3STt8gNDSUGTNmoEBhuSm3/tG+U4o2rTDd0OHe96tbt25cvHiRX375hW3bthEeHs6JEyeIj4/no48+Yv369YSFhVV4+NPb2xtFUVAUhZiYGLZt28Y777xDo0aN+O2330pM+q9MLh29MXe35fxnp9HlmpGnq0HUbntSLyzD57UBmDk4lqs8B3M7/lWvH71qdEJjY0749aOExR7k75h9pOZmEJcRz8htbzGz9WuEHN1ZeJ95UFPUJmZ41HwSj5pPkpvxLtFbFhCdfoSEhMOg6Di2cw4p8ScJeWoeJqUcWh4cHEyAvyuq/BQmDStf3QHOXNLy2eoUhg4dSiv3JrRybwLAjVk3sFXbosvVcSk3hhpWLlzPTKSrdzuSfk8iLy2PjEsZ2AfbsyfjII1d6uFsWbbn3y04K3CvIK24QAfwt4PLJX9cyM67/XtzA+siJu2A00kwvD5MaCKBmhCi6shGtZXI2swKN0tn3CydMSt2HqJapS5Ms9WUXPffZuSTpJ1I5Or6c3d9xtX150g7kcisWbMAUEFhuYZ6xxw0toXplTHkaIi5uTkDBw7k66+/5ujRo1y7do158+ZhZWXF+fPnmTZt2n0/Q6VS4ePjw6hRo9i0aROJiYmMHDmySoLOO9nWsafeu03Q2Ov/5VawIDmuGafeOUjSzjMVLtdGY00Xn7bMaP0qq3t+Rn0n/WrG7Pwc/rN3Ht/XrYF1v1cwb9AGTWCTIvfqYi9iGRZO0LFsajncnqQfdXodO37sT1baVYPPVKvVfPDfzzkfnUtyqg43J9NyfXYczKZukBdPtg8u8t5VahUaJw0WNSyo5xTIpmeXsPSpeXS0bYWpjT6CcWrhRIpFGtPC5vPspjF8fmQFuam5aJO1pW4OXJbgrLAOt4I09z6BTJkyhY8//rjUvP2CYNcg2DEQOhTbW83ZElY9eZOfe8GkYrH/iUTYGwdJ2bDhguEATgghKotKqep/4YxYwT5ohw4dumdPTHnyVtTd5qCBPjiL++kss2fPNoo5aPfy+eefM3HiRDw8PIiLi6vUshs0aMCpU6e4cOECtWrVumveyvje5WXkEbXiBMlH89CHxXo2fnn4jmiEpWfZh1uTkpJKrOLMzsvhg3++4LfLfxdea+fZnPfavFEioE/b+h3pW/VDyfbPv0WSbTb//P46+Xn6jZc1aiu8fDrj3rg/rj6t0VjYF96r0+loGNwAje4K74wpey/a6Ys5vPvFDaYMd6RNU0f6jD9R2FNnqD0FFEUhMyoTE0sTvopdxXdnNgAwst4AuvzRkoxLGdgF22E23JK5/3yJqdoUX1tPXm8yirFj/l2m4Kz48+LWnOHaxvPMnz//rj1pqampXLt2rcT1lJQUHBwc8PPzK7KH34UUWHAINl2E2W1hRINi9+WAQ/m3/Ktyd/v+PKwetTZJe4Qh0kFvRAqCroI5ZncGaQ9bcAbQqVMnABITEyu9bBcXF0C/cOBeAVplMLU2pdb4JqSdiOPKkqPkZLkBkH7FlFOzTmFmq8Mm0BL7Jm7Y1XMssUnsvViYmjOr9evUcwrgfxFLyVd07I07yPCtU5jffhq17H0L81q16IaJUw1yr5xGU7Mh3k41sHGsRdiGUWSmRqPVZXLpymYuXdkMKjWObsG4+rTF2bMFzp7NmTlrNoMGDeLsZWvq+Jdtq5Kf/szEz9OUFg0scPVqVWIYNScrCY2FY4leWpVKhbWffrnkCzZ9APj10nb6mnbl2iV9T5/aTM3NnDQOxh8HwAQVy15eivM5Z5qM7Yj6CQNnPJWirMOdFy9epGXzltxIvlFqWcENgtm3fx82NvoAOcABFnWBaa3089DudDMH2q6Gdl4wsUnReW1CCFEREqAZGUNBmrEGZ8UP9i7uwoULAHh6elbqc1NTU4mIiEClUlGzZs1731CJbIM9qT/Pmdgv1pB4xgudou+dyk1TkxyRQ3JENBCNuV0q/iODsKlftp4f0AcXz9d5lgB7P97eO4+b2jSi0uIYsfVNZreZRCfv1gCYOLph1fwpaP5U4b0OrvXpMvQ3wle/QHzy8dudfIqO5OvHSL5+DPgKAEsbX2r5OvLTtnSmj7n3/3JPX8zh+Lksvl32PxrXN8PawbdEnvBfx5GTdYN6rV7Dq/YzqFQlZ0+4WTnzetNRjG80jMwTGTi1dEKXq8O6pjUpStat6iokLrlAsMVTNA9uzrOqvkzNX0CuSV6J8u72Hu8WpGVkZNC3T1+sFCve7/U+agN1TctJY8aOGYwcMZI1P60p8ufcy8DJBMtPwk0t/HZJ34v2kQRoQoj7JAGaEbozSEs7fYO0E4lGF5yBvp5arZZx48aVCJQiIyML/1Hs169fucv+4osveOKJJ2jUqFGR67GxsYwdO5a0tDR69eqFm5tbxRtQQWqNOd6vvYjD3xu5tnEf2blBaPP9uPPHKSfVjnMLo/HseIIaQ55CVcad+AFaujdmZfePeXP3h5xLuURmXhZTdn/AmOAhjAkeYjCgADC3cqL9yM2kHfubq/tWkhnkQ2JcODcTThfJl50eRd+OsODbbM5e1t6zF+3nPzNp1DCYF/41EbW65LNvXj9CfNQeAI7vmYtnUA+DAVoBjYkZmsYOODS+vbrXTXFjV/8fGT16NNF7r6Dqrg+I9rkfKRGceWS4cN3yBjp16bMzSgvSFEVh9EujuXDuAkufXUqgU+knGczsOJO31oDJbtsAACAASURBVL7FvHnzmDp1aqn5QD93zc0SErP1W3vcqWASSRVNARVCPKIkQDNSBcFYwWHkxhacAaSnp7Nw4ULmz59PnTp1qFevHmZmZkRFRXHgwAF0Oh0hISGEhoaWu+w1a9YwYcIE6tevT926dTEzMyM6OppDhw6Rk5NDgwYN+Prrr6ugVWWjUqmwfbIvVi06kht1Bm3MJdIib5IZa0Jmijd5OlcUNMTudCbjzBJ8Xn4KjWfZh2K9bNz55qn/Mjv8M7ZF6fclW3ziB84kX2RO60nYaAzvsqpSm2DXpCt2TboC+u9Rnz5PkZVyghYDfPA1ycZTyaZVQwt8apjy09Y0pv/budR6nL6Yw7FzWfzfpz1LDzBUKhzdm5J8LYK6LSeiVhf9a+XE3nnYOdXG2TMEa3sfg0WoVWpeHT+RH75fjd/LTXin5ac8Fd2WP733F8lnqjNh6uHR6FQ6/vTez2//z955R0dVrX34OdMyk957L4TQIXQxgLQgCEhRARFEEAsqFpoiSMd+7SheBBQLRZogEGooEggloZf0RnqbtKnfH0MCk0kgCUWv3zxrzVpwdjn7nJnM+c273+IfbdTeMaclYp2YPEUhibbpRiJNKpWiVqv59bdfWdZ32W3FGcAjAY8wsf1EZs+eTbt27RgwYEC9fZ8Og5EhhtQdAXbGbdEZMPMQDPSH8S0NEaRmzJgxcyfMAu0fzLvvvvuPFGbVzJkzh/DwcHbt2kVcXBwHDx6kpKQEe3t7evbsyciRI5k0aVKTSjJNnz6doKAgjh07xv79+yktLcXOzo6uXbsyYsQIJk+ejFxef43MB4XYxgFxy27IW3bD9sbzW1NcSsInR1BedwFEFGV3pGrJXrwio7GNHNPguRUSOUu6v0WYYxBfxq1Bp9dxKOM443e/xccR79Rb17MapVLJgIGRnDh1isCZnTni78ARoOpaPvqfz9A6zI0dBzJua0VbH1WKn6cE+8of+WtrHp0i/1NT27MaO9e2PDJmGzmph3Dx7mbUVqHM5tKxzwBw8+/FwyPWGrVnJe5Fr9chllix7Y9tWLhYYdfOlVJZOb8H7TFZT7MifxRagye+jdoSdWElJedya9r7ap8lAF80aBgjegmdoENsKUWQiNjx/Q6izkUxod0E+gb2ve29q2ZK+BQuF1xm9JOjiT0Ve1t/R7kEIup4Sz4/DWml8N1ZGBoE3CLQytSGKgfmdB1mzJipjflrwUyTcXZ2Zty4cYwbN+6ezz1o0CAGDRp0z+d9EEjsbGj23gDSf4oj57AhhUSFugOpO5JxvToXyYjJ0MAIJ0EQeCZsOCH2/sw+/AFKTTkppRmM2vwS9n+B4pZSnO7u7ixfvhyRSHSLODtB4MzOWIfcjNi0CHaibEwHdi87jpWlgvVRZcyZbCrQLiZWcfaqirfGOyASCWRe28m+nwfTfeh/sallfRIEATe/CJM5rifdLGhv79rKpD121xtUledhaevDnqg99Ozdi4Slxwma3RlJHdXNyyUVxLqco3lhIJViFTm7k7i+5VpNu8sER5BBVnEWib+dMhobfTGazl6debHji3Xc6boRi8Qs6rWI8VvHM3TIUGJPxhpFdt6JEpUhHYdEABdLaFvLN+3nSzD/L/C2gfcfhp63CDy9HvSYlqkyY8bM/w/MedDMmLkPCIKAz7h2BEz0RRDrAFBp/cm63Jeybz9FlXLxDjMY082jA7N9J1OeasiuqpdCYQQUuKVRceEvkmIOsGLFCkpLS28rzqqxCnYgeFZnKrVq4i5XcDlZZdJnfVQZLcOCefmN5Uhv5NgrLbjG3rWDyUyIatC6/VqM4OERvxDW7Q08Akxrcuq0hvOKxTJat27Nwf0HkJYIJCw9TquC6/QpTsNWU1XTP9k2kxUtN/Jmjw/ZErgPpwgfBAGeecyWn5d6UuzzKTlOK5AF/sHPyzxqXq+OsadCU8GsHrNq6oQ2FBsLG6Z2nMq58+dISUlp1FhbGfz8KMQ9A9/3M/VDu1poEGFppWBdK/A3oRhCVsLA3w1BCPeLnJwc4uPjiY2NJSEhAY2m4QEZZsyYuX+YBZoZM/cRxy4uhM5sgcTG8GTW6h3IyxtD+mffU358V6PmCnLy4/K8wzRPr6g5VvmID8FvdmZ0x5uRlXcSZ9VYBTsQPLsLYrHAb7tKjdoM1rNKFi7+AKccDW1yA7C2cAdAoyrl6OYJxEcvJjs5mvLiZLSayjrPIRLLcPOPoGX3N3H27mzS3qL7m7R8aAZB7ScC1Ig0i1KBrjlpdCrLYUrOOWy0pgISQO5hjcNDXmyJLkOPHpXdCcqctlHu9CdSiVDzCvE1WOOSi5LrvR+3I6kwCVtrW4KCgpo03t4C2tURz+JrC+1dwEZqqHBwK4nFUKmF+DxDDrZ7iUaj4ffff6d3n764ubnRtm1bOnXqRHBwMD5+ASxatKjOHHFmzJh5cJi3OM3cd/Ly8moi6e5E8+bNmTVr1n1e0YPFys+KsDmtSPjyCuVpVeixoLDsKTQ/7sY14xp2Q6Y0qLanjY0NuiotfY7k0u0hD1Z7SdAJAifsxVwY7I39xes8OnhQg8RZNdbNHHEbEcrZdZeMfNGqIzcfG9CPvGXjkZdraFXpSGqnVmSmGHzDrpz4misnvq6ZS27lirVDIL5hw/ENexyJ1PKO51/06UE2bdp04383C7v7uAvYyA1biUlia0rF9fsxejzejAtHMtgbU87AHnUHT7g5ibG3lhJ3PY4evj3uuK7axOfE07V7V8Tie1s+YGo7w0uvN7Wu6fQG0XatCAbVcn3T62HOEYgMgB6ejYsQPXbsGCNGPUFmehqK4O7Yj/8BiUcYgliGVplLycn1vLdoCe/Nn8+smTNZsGBBndG7ZsyYub+YBZqZ+45SqTQpeF4fPXv2/NcJNACZvYzQGS1IXp1EYWwRIKJUFYlmz2kqzz6LVdcBWHYZiNiu/ohKGxuDc365WsvwbC0B5Xo+DJRSKhEokYtQS3UcP3mcoFldGiTOqnEfEkzBgRR+21XC3CnONZGbv/++AEGrRt6iGxWn9mDd7hG6jZjO5RNfc+7QUgybczepLMuhsiyHvPRjnI1ehH+rJwlqOx5rh/pz1V28eIEgGzFDQ91N2l5efI1Bvey4WFiFboLKyCets/I6KTIbsmVWNVa0jfuv06eLJTKpqVoRBIFm/mLisk83+L5Uo9PriM+O56UBL6HX6hHE994prC6BFelveGUowb2W1o3OgFUXDK+nQuHjng07T1RUFIMfG4LIJxyXOVuR+hiXEZMC8hb90Y34kLK9n7F4yXzS0tL54YeVZpFmxswDxizQzNx3/P3973vNzP8FRDIRAZMCwTGJwt2FAFRo2pOT5Yzjzh9R7lmLvFV3LLsNRu/mz5ARoyhTKrGxtcPG1rZGoClVBh+h9qU6PrmoYqGXQNSXJ6hIKyVkVtdGiTMw1NL0fKoFZz8/yeVkFb/tVtKyZRhDhw5FJBJh/9RbWPcbiyASIwgCzTu/jGdQP3JTj5Kz7TOqRJWorGSoFGIqy7IBUFeVcPXkCq6eXIGbfy+8Qwbh6h+BVa3IU1s7OyxLFUzp6Gd0XKPTMf/gFZp1eo0/v/gc9S2BAy7qCh4pMURHnFU4st0hoEFWtFB/GesuXUCj0yARNfyrL7komdKqUvxz/G+t8gUYEusK99mLv67EuBtuKdnbu1bmkiqtwfpWOzL03LlzDHt8OOKQ3ti/8DuCtP4oaJGlPTaPzUPs1ow1K8fi4+PNokWL7uIqzJgx01jMAs2MmQeIIAjY97bHIdCBpP8moleDWudDbvnLOCp+gvhDVMYfIqesiqg90Tzk44A4X0qOSkuSWktLNztCnW4+sW2UalKXnaYiT0nI7MaLs2rsO3tg6WXNF78Wkp2nJaSZFqVSia2tIThA4uRh1N/WqRmWemssS34GQO7TA4fxcynMjifh9CpSL21GpzU492cnHyA7+QAA1g4BuPo+jJvfw7gHPIKNrR0latNi6eU3joWFhXFw/wGj6M4OmpyaflnV+eD0IJKK2bi3tF4rWqi/jCpNCVfyr9DCpUWD7018djwiQUTHNh1NxFj27mwKjhdg38Eel4ddGl3iq6n8pxf09YU/kuDRWgbKg2kwOQpaOsOr7aHzjbQe786dh9bGA4fJ624rzm7FsvNotNlXWPb+IqZOnYq7u6ml04wZM/cHs83azP8bCiru3OdB4dDegeYzw5A5GrbtdHo78sqfp1xtnIb++XA/vh/Sll9HdmDb6E5EPd2ZLt4GEVam0jBm02ni85QE34U4A4MVzX1EKNl5WhTuliSlJ9M/cgAlJSW3GSSg6ByJ4B2K1MdQN9bBrQ0dIz/h0edjCdCGYKExFizKwiQS49bw19bJRK3pi4ezCKXG1LqqVBkEmo2NzS3RnZCw9Dg7xW7stPMlXWrFBYUjlZlKEhbH4OvtS2mZnr0x5XUuN9BbilQi4mja0QbfF51ex7H0Y7QIbkHwyGB+OL+err8NJ2L9k3x5ZjWFpwqpyKgga1sWOpWuwfPeLWIRDA2GFf1M03CczAGNHuJyDZY0gPT0dLZu3YK89zRE8jpMcrfBqs9rIJaxYsWKe7R6M2bMNASzQDPz/4ZxfxosC2svwsUC0D6452mdWPpY0nx2c6yDqx+YUooqn6LcfjISf9OcYbXZcTWHE+lFuD4eclfirBr7zh449/HD9/l2uA8PJuavY2zYsKHe/hInD+yfeAPZM/OxfuQpozZxUSGeOTLCc0PoYNGPFt3forDcEY32phhTFibRLeAvvE1Le1J2Q6A99+wE3F1d6NqlM4X5hShTiri89ASxejt+cmlO0fVKEhbH4Ofuw7G/jjF0UA827StFpTYVfVKJQOtgC5bHLuf5bc9zLP1YvVvvGp2GHVd38NTvT7EncQ9jnh2DfRt7NHotGp2Gck0FzW2CECQGdWTpa4mFi3F+tMJThaT+kkre4Tw05Q8udYWDHEIdDLux4W6GYytWrEAkU6Do8nSj5xNZ2mPRaSxfLf/WnILDjJkHiHmL08z/GzQYilnvSDL831pqSH0Q7gojm0Gg3W2H3xektlJCpoWQ+ksq+UfyAShKC0Qe2gIr6e0DK4Y2d+ePqznsW38Zha8tdm3vri6pIBLwe64NJfE5ZK27QuTASMaOHdukuSTu/ji+8CGV8dHY+4VhGd6XmUv2kXE6hWcj3LAPrkRhp0NhITD6cQvSSnPwVrog3HDy8rdX8EpnfzQ6PdYyCdYyR2RiEbP3XoJ8DQlLj+M1vgUpn53Gz92H6APRuLq6MuOtqWz541C9vmhWlnqsLcVU2RUxdcdUWrm14tm2zxLhF4EgCKi0KrZf2c7qs6tJL0pn4MCB/DjnR7p37w6Ao9ye5g5ByMRSHgnsjmiGCFWhCnWxmryKQtJKM2nv2hKA/KP5FJ8tBsCutfGHq/RyKQWxBUisJDiEO2Dpc+eI14byQhvDq0RlyMNWUAkHog8hCYtEpGhanSl5+CiyD68gKSmJkJCQe7ZWM2bM1I9ZoJn5f4ODBZTd8n+lGg5nGF5fx8HzreG1DmD1YNyIahBJRfiN80PhpSB9fTroofJyJSuHrkSr/77ecTKxiBWPtWHytnj2fXyCgDc73bVIK4nPIfGTk/Tr05fNmzY3Kmv+rQgiMRbBbbEINt6ydZXLGekZgLZcxzVZBnkKwxZqqk0uZZIqQoo9EevFSMUiZj9sLAQq1Fpm773EnLff4YOPPuTye0cIDQutEWcAXSOeYOzT29iybZ2JL1pmrobDpyuZOMyOaW9MIV3ZhkULF/Hm7jcJcQ7Gx8aXc7nx5JblM/zx4Wx5ZwsdOnQwWsOI4EhGBEcaHZM5yJA5yPju1K+svbyFDi4tmd3+JUqvGHLLiS3FSGyNv2rLU8vJi84DQOGtuKcCrRrbWzKT5BcUInJo3uS5xNbOABQV3eOEbGbMmKmXf9UW5w8//EDv3r1xcXHBxsaG8PBw1q5de+eBZv5f8NNA2DQE3u1qcKy+NXWBWgdfxUHEOthyzZBn6kEiCAJufdwIeTUEsaUh11aQYxCBDu9Qrg6kuFJNRkkliYVl6G5ZXLVIi/BxJPHjExTH5dR3ijtyr8RZQxAjolmRN34lrjXZOvIVJcQ7JVEprjspbTU+Pj4c3H+ASZMmGYmzaubMeZfCEo2JL9rGPUqc7OX0f8iZZuGTiYyM5PCRwxw8eBDP5k6cKzxK82Zl/PDRo2zYuMFEnN2OwspiNl7bCcD5gqvYWFrTemlrQqaF4DvWF6FWHg1N2c2tQomVxKTt4pKL5BzIQVtpGkDRFCxkMtDc/r7eDn11xQdJ4+vqmjFjpmn8qwTa3r17GTJkCDt27OD06dM89dRTjBs3jt9+++3vXpqZfwASEXR2N2z/rOgHJ5+GE2PgtfYgu/GXcL0MXtoHo/6AK4UPfo22LWxpPqs5EmfJjTVbk1f+LPMOuNJpxSF6rDzK+vNZRmNkYhH7k/LQaXUkfHS8SSKtJD6HhE9i6dunz30XZ9UICHiXuRBW6ItYZ3gDyqVVxDknUiRT3nZs69atWbFihYk4A2jWrBljx45hy4GKGl80g/WsgvcWfsRjzx9CprjpsxcREcGva5by1RxnXhnjQKcIY3+6CuV1tn/bkd2r+3DuyAd1rsdGZs2sTi/ia+PF40EDcFY4ILGSYBtmi2NHRzKU19Hobooy1z6uhL0TRsi0ECx9ja1neUfyKE8pJ+2XNNI3pt/2PjQULw93dDmXmzxek23I6/HyCTc2XbtDZzNmzNwTmizQTp48ybJlyxg+fDheXl4IgoBcfufQ7crKSubNm0ezZs2Qy+V4enoyceJE0tPv/ovop59+4vXXX68pWTJ9+nQiIyNZt27dXc9t5t+JpzXM6AT7RkGfW5zV/8oy1EDc8jc8jORuclq+05JiO4P/kkQkYcZDM4heFI1EJEGjqye6QQ9tXW0abUkric/h2scnsG7hhN+r7amg6s6D7iGOVTa0yQtEoTFYZzQiLecdU8i0zEePqSlTr1Hfcc7aVrSNe5S4u7ny3HPPobDxMOnvHtCbYa9eocvgb3D26WXUpqosokKZRUneJSqVpvc14+qfFF8/zSD/3qx/9EteamPsiK/T65h2cCFDtz3Pjxc3odPrkNpIsfS1xDbM1sSCVpF2I9xYALe+bne81oYwZsxoKq8eRp15oUnjKw5/hyy0N6m4E5N15/5mzJi5e5os0BYuXMjs2bPZtGkTmZmZDRpTWVlJnz59WLBgAUqlkqFDh+Lj48MPP/xAhw4dSEhIaOpy6qWoqAhnZ+d7Pq+ZfxcBdrAmElYNAD9DPlgqtQZr2tLjDz7iU2Ipofey3rgNuPmAtky1ZPng5djLHesdt33GM/TxcyKpgSKt2nJm29KFoNc7crLwPON2vcGlgnv/twhQXKXmWHohexJz2XzpOmvj04nNLMJSa0GbvEAcKm9EtAqQZHed3fqrbL96nQPJ+Zy+bhCsJVuXU3Zo023OYmxFS8lUc/h0BW+/8+5tf0RKpAp8QoeYlKjSaVXIrd0RS+Q1ReOr0eu0nN77Dvt/Gcrh359GLBJjKVXUtKurSjiSeZKkkjSyy/OIzohBJNz82tXotKy7sp1tiXs5mB5DpaaKgOcCCJsThu9oX+RuxustvVLKta+vkbwmuVFpPYYPH46TiyvlB79p8Jiaa0iPp+rqYTo8/jJiAV4yditEr4eyO2tmM2bMNJImC7Ru3boxd+5ctm3b1uCiukuWLOHo0aN069aNK1eu8NtvvxETE8PHH39Mbm4uEydONOpfUFDAtWvXbvvKyan/IbR69WpiY2OZMmVKUy/TTAOIiopi2LBhuLu7I5PJcHJyokWLFowdO5YVK1agUjXd9+VW1qxZgyAICILAsmXL7smctennZ7CmPdns5rEvz8Czuw1RcQ8SQSTgPdwb/4n+CDec3du5t6OV61xUWs86x3hM/ZifFk7nkQaItGqfs/59+rFr65+42BjKTGWV5fDcnpn8kbTvnl6PlZUVx9KLGP5bLM9sOsNL288yPeoicw5cBUCiFxNW6Iu38uYPKmtPNXn+WUyNOsPIdScBkGsqUWcl3vF81Va0RSvya6xnTcHBrQ2Dp5zk8dcSaNNzjlFbbvqxmuoJUplpfrGY7S9THDWDoZYuoNcztvkwo/ZyTQUfnPyW+TGfMe/Yf2q2QS19LHHp6WIyX9YfWRTHFRsifmvlP1MXq8n8IxN1ialakslkvPTCFCqPfo8q4a8GX7teXUXpb1Px8PImesEQDjxhKPB+K/vSoPPP8MEJyKk7BZ0ZM2aaQJMF2syZM5k/fz6DBw/Gze3OZni1Ws0XX3wBwFdffYW19c0vszfeeIM2bdoQHR3NyZMna45//vnnhISE3PY1Y8aMOs+3ZcsWpkyZwrffftsoZ18zjWPevHn079+fLVu24OLiwmOPPUafPn2QSqX88ssvPP/88xQUFNz1efLy8njzzTdNnK3vB3KJobbhwu5QXXZxbyoM3gQJf0MQm1MXJ0LfCkWwNixGKnYir3wKJZWtqNLoqNLctKQUlZbhOno6v638lkf8nesVabUDArr4tOfHAZ/S2ikUgCqtiveO/YcPYr9Frb035pHly5dz4sQJLl26REZGBiUlJYwfPx6LWwqQCwj4lbpRdNaayhsWomBfGSsXt+Do1i84sOBF+oe4m+Rd0+v16MpLjY5VW9GKSnV3tJ41FEEw/sp0cGtDxwGf4ObXE9sb9+5WlEXJVOZfISxhN2sj3uVhz05G7ZWam9vJTzUbjLXMODWITn/zva3Kr0KZaPDNEyQCIqnxWnIP5pK1LYuzs89SeNLUgfLtt9+mc6eOFH89uEEiTVdVRtF3I9ClnGDj+nVIpVKTVDR6PXx+Goqq4LPTcM4QmMrx48cZPmI4ycnJdzyPGTNm6uaBBQkcPnyYoqIigoKCaN++vUn7yJEjAdi2bVvNsblz56JWq2/7Wrlypclcv/76K08++STLly/n2WefvX8X9f+c2NhYFixYgEwmY/v27Zw9e5aNGzeybt064uLiSEtLY968effE4fz1119HqVQ2OS9XYxEEmNgK1j4K9jeWn1AMgzfDvtQHsgQjrPytEI8UE3c97sYRGUr1WL483o6+a5Jr+hUWGh7MDhGP8/sfO3kkyN1EpNUXrelq6cS3fZbweNCAmr7rrm7nxf3vkldx9xET9vb2dOzYkdDQUDw9PbGxsUGpVGJVR1kmH60Dc77II6fAEMWoriog89pH+Ax9CI+5a5E4exn1V109Tc6isZRs+w5tUW7N8cWLlzBz5swmW8/uhNTCBv9WT/LwyJ9p0f0Noza9Xl+zJerbfBih3p0Ri8RGfayllszv+jqzOr7Ak80GG7VpdBpG//kak/bMYlviXiycLGj3STtaLWlF2Dth5JTno9UZ7o9epyfvcF7Nv60CTHPAyeVytm/bSnibMAr/8wjFv7xSp0+arrKUsoPfULg0HK4dYMvmTXTr1q3O66/SQpAdSARDHsFePgZx1qdvHzZt2kTnHhF8eyCZXck3qxqYMWOmYTywPGhxcYYHS33WrOrj1f0ARCIRIlHjNOSKFSt45ZVXWLVqFU899dSdB5hpMps2GfyAnnjiCR599FGTdi8vL9577727Pk9UVBQ//fQTixYtQq1+sM4uD3vBjsdh4i64VGjY5nxmJ7zdGV5saxByD4rWXVqT9EwShXGFOGQbohBHtx7N6NajUVmo0Hprca50RqfRIZKIsA5tz5bo4wzr04O9N/KkCQIkfhxLv751p9KQiaW80/llWjqF8H7sctQ6DWdyL/D0rtf5oMcs2jg3PZdWXZQUF2EtNf0bD3SwJCVLw6z/5LJt1QhyU4+g16k5FTWDorbnaNd7PiLxzZQPyj0/o1dVUnZwA7LA1ojtDduDPj4+9207/E4IgsAjY/7getJerO0DTNpjd76Bk1cnBrYYYXQt1exMPkhCcQoA3T0M348imQgLJ8N79vQfb5BbUUA7lzA+6zmP0Bmh5B7MRVuprSkhVo0yQYlOpcO+uT379+5hyZIlfL38W3IPfIk8pAcit+YglqFT5qI5/yc6VTmPDRnKgvnraNOmTb3XKJfAJ73grY6QWQaxJwziTORpQYvnOpLw0UleHhmB8xvRZM32NxpbnS3mQf4NmTHzv8QDE2ipqQazg7e3d53t1cer+zWFTz75hBkzZvDVV1/Rq1evGt84sViMi4upP0c1SqXSqOaghYXFA0kzUBdpaWnk5ubW2+7q6lrvPXzQVK/zdvf2bqmoqOCFF14gLCyM6dOns2TJkvt2rvrws4Wtw+C1/fBnsiFt1+LjcD4fPuoJigf0VyQSiRg2Yhj64Xpy9+eStj4NbuyAyapkkABXP7uK2FKMW183XPu4onD1Yuuxswzt2Zk9H58AASK8HVk5uA1SrQqo+3M+LKg/wfb+zDy8jOzyPPIqCnh+79tMbvUUI4MHYmdhc0+uqbSkhMpKDQeS8+puL9fx8IifiT+4gGun/gtAYtwaSvIu0/Wxb5FbuaDXqJG4+6NKvYjYzgWLsC5Gc1RePI6+QolgocCieWcEsbiuU90XBEHAI7CvyfG89OMkn/+N5PO/kXZ5KxEjfzHpk1tRgJVEQZmmAqtagQvFVaWklGYY/q1SIggCFs4WeI8wfDfsTD5IbkUBLZ1C8BRcyFmfQ1lSGTZhNjSb1owFCxYwZ84cfv/9d35a+zOZWXFUqVQ4OtjT661pPP/88/j4+DT4Oj2tIf3CTXEWOKMzYoWEZu924fLCGPI/jSBlTDT+/v41Y7YkwPfnDAXd+/mahZoZM7V5YAJNqTT4Tlha1p0x28rKyqhfU/j888/RarW88MILvPDCCzXH/fz8jHwhvvrqK7766isqKgzh7D179jSaZ8aMGcycOdPoWHFxcZPX1VCqqqro2rUTmZnZ9fbx8nInISH5bxOQbhJf7QAAIABJREFUt1ItFDdu3Mjs2bPvi1CbN28eiYmJHDhwAJns7pJkFhcX35U/3LJwCLCU8/UFw2d4cwJcztfwWXclHpYNj6ir3oa8GyTtJPj4+1B2oYzyi+VUJlXCjZym2nItmVszub7nOnYRdth2s+WHbXt5acwINFlJfBHZEhLPkP3pS0iHTEXkVXfpHk/Bmc87z2Vx3FfEF15Go9PwTfxPrDy3jkc8ujLEty9Btr53dT0yCwuiUws4lFr3+/LQQw9RVFSCb9tpSC0DuPzXAnRaFXkZMUStGUDrPp9h69wSeo1B1vFR9MW5FNbKdq/atQZ9uiGPl2zWWoRbthn1er2JX+O9eH/uRNLFHTX/dvLpb/S5VFUWknHxV7raBdCv40wkNobt3Fv7ZFfkEeHWiYvFCYRY+Zl8rtdf2k5c4SUAvnaah/hGeTO1Sk1+fn7NNffv35/urt1RZasQWYiw72VfM0dBQQHaci16lR6xjRhBXL+COnnyJI8Pfxyxl7xGnAHInBSEvtuFq4ti6BHRgz+2/oGvry86PXwaa8u1EgnP7oI1vUpo79zwOp8P4j16kJiv55+No2P9kfP3kwcm0KqLEtfn5F1f0eLG0FCH1JdffpmXX36ZU6dOER4ezsGDB2nXrl1Ne10WNDu7+1+oUSaT4ePti05VwLSn7YyCtPTAf34qxtvL566Fyr1i7NixLF26lNTUVIKDgxk2bBgPP/ww3bp1o0WLFnft0H/mzBk+/fRTnn32WRMR3RTs7Ozu+g/tnR4Q7g2v7jekFrhYJOGpffa80AaeDgO7Burmutah1+vJy8ujqKgICwsLnJ2d6/1BY5gECAQGg7ZCS8mFEgpPFVJ4qhB0oCvXUbizkNIjpbgPcGdj1GHUyfEU/bgYXVkxFGajXv0uFmFdsO73NDJfUyd3Rxz5zm0pX5xZzdrLWwCo0qn4MyOaPzOiae/SgkiPCAbZ9kEuafyPhl27o8jLq9t6JhKJ8PDwqPkcOXZ5Fg/fdhzdOolK5XWqyrM59ecEOvb/EN+w4eBYfUOMydVq0ABIZDg5G/+IqDx3hLLoTVj3HYMspP3Nc93nL2THfu8R2HIwSfE/E9bxaUTim/XFclIvknTmawA8gvrz0LAfTMfjyCde7wIGXzWJ6OZXuVan5WqpYWvUw8qVoA7+CA4CWTuysA+xZ2/+MdZf3UFHt9Y82WwwFcfKKE8pR2wpJnC48f3LOZND2m9pIILASYE4hN9M8KvX6VEmKLmYeZHhI4abiLNqZE4KQuZ0IWFRDEOGDSH6QDQKV38kN3RyB1d4JMS20Ra0v+uheb8wX4+Z2jwwgWZjY9gSKSsrq7O9vNwQn31rdOeDwtraGlvbphURvpcIgsD8BQuJjIyktExHu9CbUWdnLldyPU/Nqp8WPpBIxoYQFBTEli1bePbZZ8nMzGTNmjWsWbMGMGzFjh8/nrfffht7e/s7zGSKVqtl8uTJ2NnZ8eGHH97rpd8Vkf6wdajBLy2l1FCMeslxQxTbmOYwqRV4N2IHsKCggFWrVvHF19+QnHAzM65YImH448N5+eWXiIiIuO37LlaIcQh3wCHcgcrsSrK2Z1FwvAD0oCnVkL4hncLThQRNaYnTa19SuHo+mgzDuaouxlB1MQaLsC7YDBiH1LuZ0dwSkYTXOzzH8OBI1l/dwbbEPZRpDNbn07kXOJ17gc8vrqGvz0M8GtCb9i4tjHJ93Q65XN6oLXtHj/b0ffpP/to6mfzMWHSaSo7veIXC7LO0jngHkcj0K8267xh0JfnotcZlk/R6Pco9P6NOv0rBd/E4vvgRFkH1+1vda5w8O+Lk2dHkeGnBzc+Ad63AAYCrp77HK3gglrYGy5qk1jULgsDKfu9zLv+KwUIoEnDs5IhDRwd0Kh1nYi+QVJJGUkkaj3r1Qp1ueC8FiennS1VwI7eMDiTWEpO2Kx9dAR3M6v02G4YcMhFn1cicFATdEGkRvSKIPhBN1Eh/9qSCncx0e3PhERVJB38jWF5S548elUrFhAkTcHBwMG00Y+ZfwgMTaL6+hjTt9VUMqD5e3e9/kSux33L15HcAdHr0C1x9ute0lRWncuDXxwHwDB5I+z6LjMYe2TSBopyz6PV6unTuxIaos7RtZoEgCOj1etbtLiU0wJKWAcbbAGqVkt0/GKxLzt7d6DLoS6P2EztfJyclGoC+z0Rhobi3v2r69+9PYmIiW7duJSoqipiYGM6dO0dOTg4ffvghmzZt4ujRo43e/vzss8+IjY1l5cqVODk53dM13wuaO8L2x+Htw7At0WDhLFPDirOw8hw8FghPhsJDniCuR6vo9XoWLVrEosVL0Gi1yDuMwqHPUkTWzug1VWgyz7P18HesX9+Llq3bsGHdbzRvfmcnfbmbnICJAbgPdCfrjywKYw3bDWUJZVxccpGgF4NwfuUzKmJ3o9zzC9oiQ4RntVCTeAUjC2yNLKAVsoBWiG0MD0E/Wy/eCp/Mi23G8mfyAdZd2U5iSZphbnU5WxKj2JIYhYeVK4MDHmFM6BBs6sgNdrfIrVyJGLWOM/veJemsodbu1ZPfUZx3ia6DvjYq4wSgaBtR5zy60kJ0VQZxUn3N/wQ8gwcgt3KhJP8KnkH9jNpKCxKI2z+P+IOLaBb+PK0j3jYZLxJEBNv7E2zvD9zcGhUEAbGFGI1ei1gQIRdb0Nw5GNX0KkPNTwHSSjPZkXyA0aFDsJVZI/eUY9/OHlWByiTwIO5wHGLEiEViFK0dEFve/nFSl0jrf4tPWjXppfDB26+ijP4WiVhaO90bYLAabtjwO/v37/3H7CiYMXOveWACrW1bQ/rpU6dO1dleffx2EUP/dNQqJRVKQ2CCTmuc1VSv09a0qatM/dmqKvJr2ucvWElkZCRxV6poFyon7koVV1PUvDPZBq2m0nigXl8zTlVh6sejqiisab9fFcAtLCwYNWoUo0aNAgzBA6tWreK9997j2rVrvP3226xYsaLB86WkpDB37lwiIiKYMGHCfVnzvcBBDt/0henFBmG27rKh+oBWb/BP25wArgoYEgTDQ6CN801LgV6vZ9Kkyaxc+V+sB8zEoe/riG1r5RNsOQCrvq+jurSPa+tfpUu37uyN2k3HjqZWl7pQeCgInBxIWd8yEr5NQF2oRl2k5vKHl/F72g+nboNQdOxP+YldKPf+gu5GegpNxjU0Gdcov5GtX+zijcTFG5HcCkFhjUhhRaTcmsfCXuSslZ5Nl3dyKDuW8htWtayyHFac+5UNV//kpTZPMySwr0l6ibtFLLGgQ7/3sXdtyZn9c9HrNOSkRLN37SC6D/0vdi5hd57D1hGX6SuojD+MyMrWxEKp3PcrIjtnFG0jEB5gkXCFtTteIY/iFWIaGZ1+dTsAep0a8S0VCxrDBz1mUaYuJ6UkA6lUgjTg5mPgs5jVbEmM4udLW/g44h06dm+Dc3fTSizHjx/nuanPMazdcHr592J34FGjducKe9rlhZFplUOKdSZlMsNnoy6R5l9LpM399HuU0d8yJ2IOw2ol9q3mzPUzPP/HC7wy7Q2+/frLOvuYMfO/zgMTaA899BB2dnYkJCRw+vRpk1xoGzZsAGDwYFOT/v8KUpk1Cmt3AJOweUEkrmmTWpj6s1konGra+/fvb2RFW7+7jNAAS7p28ENS+0tZEGrGyeqwjskUDjXtDypMysXFhenTp6NQKHjllVfYvn17o8bv37+fsrIycnJy6N27t1FbtZ/hd999x86dO+nRoweLFi2qY5YHR6AdLO0Bb4XD6gvww3nDtidAToUhUu37c4Z8Ue90gU62hhx/K1f+F/sJq7Hs9ky9cwuCgEVYH6RvHaHoi0giHx3EyRPH8fPza/D6rAKsCHs7jITlCZQllKHX6ElelUx5WjneI7yx6jYYy079KT++i/Jj29FkJRmJeW1uOtrcui3fIT2G8cZD43m3+6scSD/GjuT9HLt+Bp1eR2FVMYtPfMWGa3/yVofJtHdt2eA1NwRBEAhqNx5b51CObX2eqop8yopT2PfLEDpF/gfvZoPuPIdIjKKdqX+jtjif0l0/glZN5al9OE5+8NHDdRHQ6ik0qjJSL/5OcHvjyiuJ8Wu58NcnSKQK2vaaj0dgn3rnsZJa0sLJODikVKVkZ8pBwJCQt7lDkFH74YwTJJWko0pS8tpTLyH2tOCP4SfYZXEGncj4x19IkR+jEvoDsC5oF3t9jtW03U6kxcTEsHbRywwPG16vOANDRY0Z3d9i2TfL6Na5Y80PuVf2Qcx1cFEYSrc5NU3DmjHzj0DQ3wvvfG48SCwsqKysrLfPnDlzWLx4Md27d2f37t01kZuffPIJb775Jj169ODQoUP3YjkNojpI4OTJk3esNtCYvveCXbt2ERkZyaAIK7ZHl7Fz504GDBhw54H/IM6dO0fr1q2RSqWNKve0atWqBicYHjp0KJs3b75tnwf93lVqYE8qbLpmSGpbu2TiaKerfPpEc6wenYvNY/MaPK+2NJfCxW0ZN3wQ33/fcItkNTqNjrTf0siLvumUbxNmQ+CkQCP/Il15Kark86gSz6FKOoc67TLotHVNCYDg2wKXie8htjb4GmaV5fD5mVVEpR426tfPtwd9fB6ilVMz3Cyd76kvZXlJBke3PEdRztmaY827vkbL7m+ZZP+/EwUFBVicP0jJFkPdSqs+o7EdaPx5LFyzEAQRFs06oOjU3ygy9EGg02lM/O0uxXzJucNLAeg25L94hUQChutxdHSktOAaNo7Bt503U5nN6osbcbV05rmWTxi1vXv0Yzbs3cyVpcew8rUjqI6AgGpGXutPv3RDctv/tPmRi443S3NJtGLePjWZ8/KrbN70K1kVGUQfiEYul9OhfQdccGH5oOXI6sgNdyt6vZ5FhxaxM3Enh48cpmPHjjy+FY7f2DBImGjI0/a/QPV79G/h33Y9fxdNFmjbt29n4cKFNf+PiYlBEAQ6d+5cc+zdd99l0KCbv2IrKyvp1asXMTExeHh48PDDD5OSkkJMTAxOTk4cO3aM4ODbf4HcS/7JAk2v19Otaxdijp+gS+dO/HUs5h8THFBNXSkKbmXLli0MGzbMJM3J3fDee+8xf/58li5dyqxZsxo05kG/d7dSVAXbE2H9FThxI3tKyda5lO/9FNf3MxHJG5dPrHT7IlS7l3A9K7NJwRdgKAmU+mvqzRxqzjKCXwpG4VW3uUGv1aArL0VfWYauQom+Qok6M5HSnatAa/CJFNu74jBhHlLvm1aZkznn+PjkCq4UJZnM6SS3p4VTM1o6BtPSqRlhjsHYW9xdoI5WXcHJqBmkXvy95phHYF86DfwcmbzhUdjVD5eqhHgqju9E0bEfFiE3Lf66qgqy544ArQaxozsus1f/I/42r55cwZXY5WjUFXR97Fvc/B4GDNcjqNPZ+9NAnL27Edb1tZq2xjDgP0+y5+3fUfjYEDKza73iDMCt3InAYm88y1zZ5XsEpexmkc5W+SG8cnYMAIccYnln1XQcLexwd3En+XIyPw79ERerhvmsVmmqmLJ9CkWSIk6eOsn0U66czjG4GZwfb9z3YDpkl8PjwVBHbuS/lX+boPm3Xc/fRZN/X+Tm5hITE2N0TK/XGx2rnXBVLpezf/9+li5dys8//8zmzZtxcHBg/PjxLFy4sFGJEf/tCILAosVLeOP111i0eMk/4gFQm3fffReVSsWLL75IQIBxpvSrV6/y5ptvAjB8+PC/Y3n/COwtYGyYIbpzeTwsOqqm/NAK5F2eabQ4A7DsMQnl9vmsWrWKadOmNWlNLj1dkHvKSfw2EU2pBlWeikvvX8J/gj8OHUyj4gSxxBAoYHOzzSK0I7KAlhSuXoiutABtUQ55X76O/ROvo+hg2FoLd23FjwM+YXNiFF/H/Uix6matzPzKIg5lHOdQxvGaY17W7rRwDKGlUwhBdr54W7vjYeVqEqVYH2Kpgk4DP8fetRXx0YtAryMrcQ+7V/WiVY9Z+LUc1ShrmkVQmzqjOrW56QhSC/RaDRahHU3+Nquunkbs5IHE0b3B57oXhIRPJiR8cp1tV08aLK556X9Rkj+w0QJNq9USs2AXMluLO4ozgGzLfLIt89FWalBlG1dQdyyyQoMWCWJOWsTj9WwLrn5wnKy0LL577LsGizMAC4kF7/d5n3FbxvHcxOfY9oehVKC2ltVar4clMXAuHz6KhS1DwcO0GpYZM/8omizQJkyY0CQHboVCwYIFC1iwYEFTT/3/hr59+xJ/9vzfvYx6USqVfPbZZ3z00UeEhoYSFhaGVColNTWV48ePo9PpCA8PZ968hm/j/VsRBENpKGn2RSaXXEfRqWllyMR27liEPsK+ffuaLNAAbEJsDH5p3yRQnlqOrkpH4reJeAzywGOwB4Lozj8IZP4tcZ72Fbkr56LPuAoaFUU/v486/Ro2gyYhiA0RfiOCI4n0i+BEdjwXCq5xIf8q5/OvUKo2TrmTobxOhvI6Uak33RzEggh3Sxe8rN1p6RTCiOCBuN/mAS4IAs06TsHOJYxjf7yIurKIyrIcYne9QcKZ1bR7ZEGdqS0ag9Q7BLf5G1CnXUaQGz/l9WoVRb+8j05ZjCK8L3ajpj3w7c+6cPHpTuH1OFRVJQS2HmPUptVUIYjEdaYoqUYsFjNl8hQ++OAD8qPTcB1gWrqqLpK/PkVRrHHi7QscZIXsUx7yeYgDyQeo0hoKxvvY+9DWvW0jrwzcrN3o5tmNjPSMm+utpcNjsw3iDMBJDu63SS9oxsw/hf+RHXoz/0TmzJlDeHg4u3btIi4ujoMHD1JSUoK9vT09e/Zk5MiRTJo0yRwGfwshFoaUFyYRm41AsHUjNy/xzh3vgMxRRuj0UFJ+TDHkTAOytmdRnl5OwLMBiBXGwqKiogJtrVxiiC2oGvYmFkc3oD+9B4Cy6I2osxJxePptRFaGrUUrqSW9vLvSy7srYLC2pymzOJ9/xSDYCq5yuTCRqlrRz1q9joyybDLKsjmeHceai7/ziM9DjG0+lFZOxvnabsXNL4K+43YRf2A+GVcNWfsLs+PY/8tQfMOGG0Scc1iTxZMgFiPzb2FyvPzEbnQlhnupryz7R4gzgIDWo/Fv9SRlxWkm0Z/XTv/Ahb8+Rm7lysDnjhi16fV69DoNIrGUZcuWodPp+OijjwAaJNLs2rtRFJvNC6Ps8HWX1mo9SU9sABtiz1eyeX8KSpUS6yakZjmXf44hkUPqbe/kDpuHwBdn4MlmxvFSGUqYug8EDMXeXzWOX2PdFSioAEcFDAsC2T/jLTXz/wCzQDPTZJydnRk3bhzjxo17YOd877337kkB9r8LicTwJ6fXNrysjQlaNVLL2g+7piGSifCf6I/CR0HG7xmgh+K4Yi69f4mgF4OQuxmSJX/xxRdMmzYNna7uklYyqYzv506jb0k86LSorp4m7z9TcXj2PaSeQSb9BUHA18YTXxtPBvr3Agy5rRKKU7lYcI3U0kwylNdJv/EqUxu2ybR6HVGph4hKPURb5zDGNh9Kb+9udboAWNl6023ICnJSD3Nm/zxK8gylj1Iv/k7qxd+RyGxw8uiAk1enG0ljw5FI7860omgXgU5ZSNnhzVj3GW3Srs5ORer29+R6FAQR1vbG0b9adQVXYpejVZdTWZZjMuZ60j5O75lNSMfnCWg1mg8++ACgwSLN8WEfsjdd4cyVKvp0qX9PUSEX+H2fkvM55+ni3aXefnVRUFFASkEKrexbkXc4D5tQGyxcTLPbdnI3RHbWpkJzM7DAtw43yJ8uwskbRsDHa7lIZyghqRhaOze8iogZMw3FLNDMmHmAuLkZLGfa3ASknqYWmIagz0vAo1PDtpgagiAIuPd3R+GlIOn7JLTlWiqzKrm09BIBzwVwMvckr7/+Oo+FPEZnr851zrEnaQ8vLPmSQxt/xOv4b+hKC9EWZpP3xTTsn3gDRfvedY67FYlIQqhDIKEOxuWG9Ho9ORX5bE7YzYarf1J4I49gXN5F4g5fpJNbG97pPBVv67p9vlx9e9B33C6S4tdy/sgHqCoNtTo1qlKyUw6SfSO1hEgsw8mrE7aunRGFDcTOpfHlykSWttj0H4d17ycQpMZPbFXqZfI/fwVZQCtsR7yG1N1YLN0p6OZ+UFVRgINba0ryLteZV+3yiW8oL80gbv88rGx98Awe0CiRJpKIcHu8Gce+jyc1S42vR90/LDxdJNgoJMRlxzVaoMVnxwPgn+tPyo8pWLha0GphK6M+JRdL0JRqUHgrkLvJjeqK3homV9fdr06ZYyczDS74IxEW3Mgg8tUjMOwex7jp9Xr++usvEhMTKS8vx9bWljZt2tCiRdO+O8z8b2EWaGbMPECCgoIIa9malCMrkLd9rNHj1WlxVCad4IkPZ97ztdm1tKP57OYkfJNAZWYl2goth5YdYvy28XT07Mjsh2fX67Df078nE7dNZORLbxGzbyfirV8Y0nOoqyhauxR1xjVsBk5EEDd+f0gQBNwsnZnSegwTWozkz+QD/HxpS00VgxPZ8Ty14xVebjuOJ0IG1ZkUVySSENRuPD6hQ0i5uJG89BjyM2ONrEY6rYrc1CPkph4hIfZT5FauuAf0wa/lSJy9ujRKPNUWZwDKfb8AoEo6h77K2HFer64i95MXkbfoimXXR5G4NLz81d1gaetFj+E/1tmmUVcgkRksijYOQXjcqGogCMINkabno48+Bm4v0qqtaOv3lPLmuLoj+0QigRB/CXHZZxp9DXHX4/B088RJZ6g4UrviAUDekTwKTxjcC5q/3Rwrv5vWvACFloSn9IisJHWmivw4whD9qaoj08zZW8rIBtcKqtbq4MeLMCIEbBrp5VFUVMSaNWv44qtvuHblkkn7Qw9HMPWlFxk+fLjZheRfjFmgmbnv5OXl8dZbbzWob/PmzRucPuN/EUEQeH7SRF5/4w2s85KROPs3anxZ9De4unsyZEj9/jZ3g9xVTvOZzUlelcz1E9eZvns6cuQs7r34ttGUcomcD/t8yDNbnuHpF15h+5bNKDd/RUXsbsO6D6xHnXENh6ffQWTV9HQaFmIZw4L6MzSwH4cyT/BB7LdcL8+lUlvFx6e+Jyr1MHO7vIq/bd0CR6ZwIKTDJEI6TEKv11NWnEp+5gny0o+TnRJN+Q3RB1BZlkPyuV9IPvcLVnZ++LUchV/LUVjVM/edkId1QZOVjDY/E5G18dO8Iv4Q2tx0yg5uQKcswn70jJo2vVYLOg1IZA/UwiaRKujx+BqK8y6hqig0ioAVBIGxAy0Jse/MxytOk0P9Iq2hVrTm/lK27D2LVqdtVOWJ+Nx4evTsQeiMUEovlyKWm46tqSkqgMLT2FJYer6ExO8SkdpL8XrcC6euxqXlunjUf+7BgWArg0sF0KxWAPSOZHjnCHxwAuZ3h1H1u0waceTIEQYPGUpxcTGK9sNxeuMbpAGdEaQK9JUlVF3YzamDXzF69GjCWrRi55/b/6dLJJqpH7NAM3PfUSqVrF69ukF9e/bs+a8WaAAjRoxg7nvzKV0/DfspGxvsSK5KiqH8r9UEjJpNqVaK471xQzNBLBcTMDmAWetnkVSYxMqhK7GX3znnmpetF4t7L+bVP19l7oKFLF68GKl3CCVbl9/0S/tsqiFfWh1+aY1BEAQivDoT7tqKL+PWsP5GIEB83iVG//kqzRwC8bZ2x8vaHS8rN3xsPGjj3NxIZAqCgLW9H9b2fvi1GGkonl6YSOKFHZTmniA39SjaG+WryopTuHD0Iy4c/Qgnz47YOTfH2iEQa4cArO0DsbLzvlE9RKhXRFl2GYii0wC0+VmI7Y0jUbWFOSCWglaNZVfjEk+qpHMULJ8OgoB1n9HYRE64q3vXWOycTeu/VlUUkHT2ZxzlFSx42Z2Jcw3R5tUibWhBIq6acrSI+MElDIce3mSuPc/6qFLefKZuK1ozfxllqlI2X9rMsObD7ijS9Ho9sZmxXMi9wMSHJmIdZI11UN0BBp6DPSlLLkOj1CCqtU9Znm6wZqqL1IgsGpcgLdLf8KqLr28YA4tV4FbLtfFQhiGJta0M2rpAuxvLPnDgAP0jI5H4dcF1xs+IHbyMxgkKOxTho1CEj8I69TSJ3w2nS7fuxPx11CzS/oWYBZqZ+46/vz/3qGDFvwIrKyt+/ulHhg4dSvGPk7B7+jsE8e3Vlio5loIvByP17UBB9xk8ugn+2x9a3qc68l9/8zUb9m1g0SOLCHUObfC4rt5dmdp5KkuXLiU8PJwRI0Yg8QigaM1CdGXFaAuuN8ov7U5YSS2Z2fEF+vn2YGHMF6Qps1DrNJzPv8L5/CtGff1tvfmgxywC7ep+kAmCgI1jED4txuLo+ApadQUZ13aRfP43clIOAYbPcH5mLPmZsbdZlQCCgFRmTUDrsbTqMRPRjfdXEImQuHiZjLDpO4Yiv/ac3rERiysZCFcza9pUqZcoTTbkiFCcvoilaLfRWL1WXfP5sbOzo3Pnzvfd0qYsTERqYYtWU0GzDuN4aarKyCfNTluFk6YKPaDT68n46QLqci0xZ7X1WtGa+cno3FLB0sNLWR23montJzIoZBDSWn8ber2ew6mHWXHmey5knye4RTOeeOIJkz633gPbFrbYtqjbcmvhZIF1M2sq0iuw9DZWUupiNVk7snDr74aFU+OiAL54xCDSEovh4Vpv+cls+O5G0YsZHQ0CLSkpiceGDkMS+DD2L/9R5zb5rUh922M//SiFH3anf+SjxJ85Zd7u/Jdxz0o9/S/yT64kYObe8U9776qzbK9du5bxEyYg9Q1H0fdN5O2GmQg1TV4S5QeXU3HwS0JbtkF47g8KJQZVppDAJz0NxdjvNeHtw7EqsOLTyE8bPVav1zNu8zhCuoSwddtWALRFORSuWoA6/aZosuo5EptHn2uSX1pdVGqq+P7cr+xMiSa7PA89pl9tlhIF87q+Rh+f7vXOU1cW9PKSDFIubiTl/HqUhY20vkC6AAAgAElEQVRLceLi042ug7/FwvL2arpfv37s2bOnUXPXRUpKipE15W6yukdHR5Ofn19nm62NJYFuhbj6dsfS1ocZM2bw0Ucf4TO+FdPCVbiqK9ADb+4UkxuVzNdff837y5bg6ZDPG+NMEyIDXEtVMfvzPNq2CiHu3FXcbd0Z12ocQ5sPRSqSsi9pHz/E/8CV3Cu0Dm9Dr+cGMnvcG3hYu9bMkVaayYzDyxgfNoK+vj2QNNBCXf0ovFXYpW9IJzsqG0QQMDEAx06Nv48aHUhqGeYWHYNv4kEmghNjQVRRwMKFC/nqvz/itDABkaLhlS/UaWfIXdSeX375haeealp+xXuNuZLAvcFsQTNj5m9i7Nix+Pj48Pacdzny3RPI7N2RtB6CyNoZvboSXdZ5Ki7sxsbWjmlTX2TBggUU6SyZFAVxuYb0AC/uhVM58Hbne5ufqW37thzdfrTJ43PKcxjZbmTN/8X2rji9/AnFGz+/6Zd2cAPqzIS79kurRi6xYGq78UxtN54qrYqsshwylNmkK7PYkhDFlaIkyjUVzDy8jGfChvNSm3ENfnhb2noR1uVVwrq8iqqikNKiJJSFiSgLk1AWJlGuzAK9Dr1eZ3jQ63UU5100BB6k/cXetY/Sbch/cXBrVe85xo4dy549e5g10RG//2PvvMOjKLs+fM/W9N4LqRACSJMepIOC9KIoIkVQkdeuWBEFFBXrq1jABopIUekgRXrvNUAgpJPetiTZNt8fQxI2u5RAaN+793XtxWbKs7PL7sxvznPO+YXUbv5aFEU++KGIiJhWdebIkpubS+fOtkbyl3Lu3DlcL0YkL63u/IIm+PdqQPovx8lbn8Ls2bMZP348SqWSJ58cT9oFN7tRtMUbdIQGKHjjcS1lsp5sOBjAp398yld7v6LcJJVTdu/WnU9e+IS+ffvajRT+cvJPkopTeHvXpxRXlDI87tqKcWqOZTFZKNgjiVNBJuDeoPbOH2ArzgDGNoFekdJzP2dIz9fxw08/o27/VK3EGYAyvDnODbvw369n3TECzUHd4BBoDhzcRjp16sT2rVs4duwY3377LVt37KI4tRi1Wk1oSDCj5szhkUcewcVFmnpxAf7sB69tgz+TpDHmHIP92fBtDwi/vmuIDQkJCcz9ZS46gw5XVe08cdJL0ynUFZKQkGC1XFCq8Hz45ZuWl3YparmKSI+wqmKBAdE9eX/fLNakbAZgXuJfnCo8x/sdXsG7Fj6dIBUa+Dp74xt85WhsQdZ+di1/knJdDvrSDDb/MYB7e31KvfiBdrd/7LHHmDb1XTbty+OVUU61OqaDieVk5Bj5Zf60KqFxo207lEpJQH12fyN6xVjnzO1IK+KplUer+vrBpdWdkkgr2nMB7amCKnEG8PjjjzN92nv8ubGQFx+zzms8m2bg4Mkynh/hhVwm0P3BiYx+eQDvvvcu33zzDWqVmoGDBtK2bVvJX9TOezNbzKRrLwDgpnSlb1S3637/MoWMxlMak/tvLqJZROlpLShLT5WiO6dD6aXEL8GvVmOHuEmPSpYuXYpWU0pAp6eu61idOj3DrtkPcfz4cZo0ufxNgIO7C4dAc+DgDuCee+7hm2++uaZtnRXwZRdo4S/1YDJY4FAe3P8nfN4F7o+88ePp0KEDFtHC8dzjte5LdST7CAICDWS2ZWuCIODacYD9vLSHX8a5eZcbP3g7OCnUTG33Io19G/D5wR8xi2b25hxh6KpneDCqG4NiehHlWbdewL4hrej+2Gp2LR9H4YVDmE3l7F09kQvn1hFS/wECIzqhuqT4QqFQMPmddxkzZgwpWa5EXmMUTRRFlqzXkdChPd26VQuS8qPb0G1aiNj4Piwd+yJzrl2Hfnf3arXv42yd21SpjS7dRlpuLdIuFWcAKpWKtydP4cknxzOku6tVFG3JBh0N6kcz6b0fyEvfRliDvgDExsby2WefUa7L5fC/73Bqzz7cAu+zO4Uml8n5vtv7HMg9RrY+H7caNxdfHPqJlNIM2gW1oF90d1yv0phY4aYgpH+IzXJRFMlYnEFZRhlKb1uBZiw1AqD0uLb/wxMnTuAc0hCFf/TVN7aDunFvAI4ePeoQaP+PqF3JigMHDu4IBAHGNJFMnyMuXiNLDDB2Hby9A/5JgZ1ZcDwfUktBa7jicDbExcXh7eVd1QS0NhzNOUq0dzRFfxaRvjAd0WybC6aOaYrfi7NQhl0UccYKin/7gNKVcxAtdhpO1QGCIDC8QV++7/4+vk5SDlSJQcPvp5cxbPVEnlj/GiuTN1J+0RuyLnB2C6LzQ38S2aR66in99DL2rJzAim+asumPQZza8xU5KVspyjnO4P5diYqqx5L1uiuMas2hUxUkpVXw3tRpVlGlsn3rMGYkYfrnJ4zpZ64wgn0UCgVOajVaOw3AtAbJCaOmQAPpc545cyZ5eXlW4qySxx9/nHrhYfy5sfo9nk0zcOBkGe++N52QmK406/KOTXXzmf2zyTizguPbZ1BWmmq1zmQsI/v8Jir0UmStVWBTu9GzTRm72Z61ny8P/4xMsL787c85ytJz69iauRet4cqff+nxUsoypApfeyIsZ30OR187yrnvzlGRd/Xvk0ajgVpGci9FULsiyOSUlJRc9xgO7jwcETQHDu5imvrD2iHwyhZYdV5a9vMJ6XEpcgGGx8HUDuB0Db96mUxG+w7tOXLsSK2P6UjuEZoFSqbXuf/mUpZZRvST0SjcrF/Ybl7a5sVSXtqIN+skL80ezf0b8dv9n/HfI3PZmLYDg0WKdhzJT+RIfiKuCmf6RHVlQHRPGvrc+LSrXKHm3l6f4B14D8e2zcBk0AIgimYKMvdSkLnXavvebfR8s1B/TVE0URRZskFvEz0TzSYsuosXaw8/VLHNrfbTrPkZ/f71yD188Rz2IsqQaJYvX052djYeHh64u7vj7u6OWqVCZ7C1JdMazCiVCnbt2oVGo6G0tBSNRoOPjw9DhgwBJCs4e9iLoi3ZoCOuQaxNNWYlZlM5qSeXVP3t7mvd+qMo5wjb/3oMgLjWE7mn05tW6zNOr8Ck9qDcKImqpn7xOCusp5FXnd/EivMbAfij93+JvST6lqbJYsHp5dwf0Ynm/o1wj3en4RsNMZYYrVwJAESzSMGuArBAydESIh6zdoywh7OzMxj1V93uspgqEC1mXF1rl47g4M7GIdAcOLjL8VDB9z1g7kl4b5c05VkTswjzT8GJApjT0zr/5XIkJCQw498ZGMwGVPJrK98vKisiuTCZF556AaFYQDSLaE5rSPwgkZgJMbiEW08p2c1LO3PwpuSlXYq/iy/T2r/Eyy3Hsfr8JpaeW1flTKAzlbE4aTWLk1YT7xPLgOiePBDZGbcb8OkUBIGY5qOJbPII+Zl7yD7/L9nJ/6IpOmezbaeWzvy5QcOS9RpeGXXlSrhDpypISi3n2x+to2eCXIHf819hzDpHcWYKgsw6WmQuysVSko+lJB/hYh7ZoEGD7HqtCkKgzTKZAEajiU6dOtms02g0uLld+Qt2aS5av04uHDhZxu+/T0V+mYpeucKJB5/aj6bwHKX5p1A5W4u/ouzqGwnXGn6jFrOB3SufBuAFr0hiB82lwk6UtuCiBRhQFWGt5FxxatV3Ylj9PrzW6mlcI+2LIYvBgl+CH/k783Gv725zY5K3JY+yrDI8Gnvg2dgTQS4QERGBIed3LLoiZK72K1yvhCFVavsSGRlZ630d3Lk4BJoDB/8PEAQY3Ri6hMPmdCipAI0BSg3Sv+vTpKrPw3nQ529JpLW2b11ZRe/evZk8eTKDFw/msSaPMbDhQJwU9pPXtQYti04sYsGJBTg7OTNwwkC8Dd6c++4cplIThgIDpz46ReSoSJtWBVZ5ab9Ox6ItrvN+aZfDS+3Bow0H8Ehcf47mn2LpuXWsS91GhUWaE04sPEti4Vm+PPwzzzcfw5DYB24o8V6uUBMY0YnAiE406/Iu2uJUclO3otdkYigroqKskIqyIkb0P8JnP58lJct42SiaKIosXq/j3uYxdGzfwu42ypAY5E62F3xB5YTM3RuLthiZu9T+w2KxMLNnPAMaBqE1mNAazOiNZuJ8bcXWyKZhtArxwlkhx10tx02lYENyPs+sOmZX5NXk0ijahTzTFaNnlchkCjz94vD0i6OwsNBqnU9QC2JbjqMo+wg+wdafRUVZ9bZe/o2o72NtmJmfuQ8nFz8ej+tHl7C2FJQX46m2nrq9cIklWJuL0eHLIXeWEzoolJD+IZj0ttHHvG15lKWXkb89nxZfScc6dOhQ3ps6FePuXwm+72kKa9nPrGzLt6gDY/lH6Ei0BsLqqFjIwe3FIdAcOPh/RKSHJNRqcqIAnlgH6RrIK4NhK2F6AjwWf/mxWrRowbFjx5jxwQw+/+Nzfj7yM482fpShjYZWVXYWlxfz+7HfWZy4GIPFwNgnxjJp0qSqVg/xb8Zz7rtz6FP0iEaR8z+cR5+mJ3RQKILMWuioY5ri98LXFM2dZu3jmZFUp/3S7CEIAs3842nmH8/YqCHsKT3GsuT1JBaeBaDMVM6H+7/lRMEZXmv1NE6K2jUtvRySk8FIm+Udh5j4a2M9lqwvumwU7dCpCs6mVfBO72I2/HY/7fp9f9XK0ko8hz6P59DnJRspmbWFk5tKgZvqypcGpVxG00DrKWhZLXVrZRTtfFrGFaNn14JfWBv8wtrYXSdXONO08zvkpe8konHNhrYWti5+CIvZgIdfQwaP2mh3jP7RPXBTubI1cy+daxTN/Jb4N/NPL8Pf2ZeXW46jmb/0oxLkAkp3a3FtLDVSfkFqF6L2V1f9BgIDAxkyeAhC6ile8D7OBl9fFgcHk38NQs1cmkPZgcW4D/qQXxJl5JZLN2CVnC2G5zZBmJvU3qPdFayrHNxZOIoEHNww69evZ+DAgQQFBaFSqfD19aVRo0aMGDGCOXPmYDDUMkMdSElJQRCEyz6Cgq4S/nFgRWNfWD0IEi4WpBktUquO17fZN4GupFGjRvz626+cOXOGwY8O5ruD39FvYT8+3vExH2z7gH5/9GNB4gKenPgk51PO880331hNs6i8VcS9EodvQnWT1px1OZz96iwmnW10Qe4VgO8zn+LcqlfVMt2WJRT+8CYWXekNfw7XgqvShaH1e/Pr/Z/x2/2f0y+qe9W6Fec3Mm7D62Rpc27Ka1c2S1UoFEx57wP2HCsnJctod7tF6zQ0jFLRJFZFmSaLzX8M5tzhX2rl2iHI5bfU3/NSVCoV//1qFkOGDLlq9OyGXsfJkwatniJh0FxCYnparSvX5WExS+cnF3fbas2SvEQM5cW4qVzpH92DT+5706a44II+j7yyQk4WJtn2UhMtHM47iUWUoopKDyXNPmlG1Lgogh6wPoe98NzzPBr9AEpRpHd+Pl5G2//3mogmA6U/P4baxRXf+0YD8B/rdEPKTFLfxFXnpRSI/93W9HcfDoHm4IaYMmUKvXr1YtmyZfj7+9OvXz+6d++OUqlkwYIFPPnkkzbTEbUhMDCQUaNG2TwefvjhOnwX/xv4OMHvfeCJS6rwf02Eh1ZC7lXyk6Ojo5k9ezbJ55MZ8+QYViWv4t/Mf3l50sscOXqETz75hOBg+7fmMqWMiJERhA8PrzrjlJ4sJfGDRMoyy2y2r8xL8xj0H7hYyWdIOkT+FxMxZtrmbN1MGvrEMKXd80xv/zJOcilqdqroHCP/eYndFw7V6WvNnDmTwKAgdu3aBUh90aKjIuxWdB46VcG5dCPvTX0fv4sRHdFi5NDGt9i35jlMN5Jwfgvp378/S5YsuaHo2Y0gyOQ0aDWBsAb98A+37tsnihb2rJrI6jltObZtBhazfcGkkinxdfJGQCDA2dotYn/OMcZteJ1BK59m6TmpEEbuLMentY+NKXubVm2wRFrQGrTs0V8gydna1H1cejrvJCUxITUVZ7MZS7mW4m8HYkzawtoVS9n/pA+fdZa8PS/Hsy2qW6RUv88rfUIObieOKU4H183+/fuZOnUqKpWKv//+mz59rE2eMzMzmTNnDmr19U8HNWzYkF9++eUGj9RBJQqZVMnZxE+KnlWYYV8O9P4bfuwJzQOuvH9YWBhffPEFM2fOBKRmptciwAVBIKBrAM6hziTPTsakMWHIr85L877X22Z714T+KIOjKJo3TcpLK8oh/+ubn5dmjwciOxPrFcEr2z4gQ5tNiUHDc1veY8I9IxjdaOgNR6E++ugjXn/9ddS+LvTs1ZP169bTvn17u33RLq3cHDbiZUTL8xzbNoOkA98DkJb4F8W5J2jffw7udVCFWlvuJvdAJxc/mnZ+2+66rLNrKS04DUB+xm4Emf3L5fMtxvB8izGYLCbkgrXQXJEsWXdlarNRCFcWoXK1nIEfDGTW57P48N0PKfzXDfV9E3Bp9zgyFy8aazTElJVhBj459AP6nbNRmctYvWoVnTp1QhDgYTu2uff4Qeo4WJtibexeXFxMmdKLkWtg/D0wKLZu3Ugc3DiOCJqD6+bvv/8G4KGHHrIRZwChoaG8++67eHvXvirJwc3loQbwVz8IuliIlq2DwStg0TW2y1IqlVWd5muDewN34t+Mx6WeVBFpqbCQPDuZzKWZiBbbC7sq+h78XpiFMvzilediXlrxgo/R7VhO+YldGDPPYdGX3nRhEOsVya/3f8Z9Ia2lYxctzDr6K69un4H2BiJWleIseHAD4md2Rh7uTM9ePdm1a5fdKFpl5WZl3zOZXEmzLu/Qrt/3KFRSQn9pwWk2zn+QC8m18/b8K/ECz685zhPLjvDwkkP0X3iATefzbbZ7/O9DhHy6noeWHOSJZUd4fs1xfj+WCUDhd5Mw5WfZ7HO34RXYlOimjyGTq4hv94KNCC/JP231nVPIFDbbdA1vT7ugFoS6BfFApLVtVqlBS7Yuz+Z1J744kUVrF9E/oSm6P18m7/VQij5ogXuR5JCQo8nCuO1Lnhr5EIcPHaRnz57kb83nzGdnyN+Rj7ncNmdBIYO+0VKeoCiKTJ48GR8fH57+4CcSC+GlLfBN7TvqOLjJOASag+smL086ufj7XyGm7uCOpXkArBkErS92Uagww4ub4Z2dUo7azULloyLu1Th82lYnv2evyebsrLOYtPby0vylvLTW91ctKzuwgdK/v6bo5ynkfz6BnHeGkjt9BGWHNt1UoeaucuPTTm/x1D2PIiBdjDdn7GbUPy+TXJJW6/EuFWfBQxogd1IQ/WrrKpG2b98+Jr/zLnuO6UnJMl627xlAWIO+dB+xCg9fScyaDBp2/D2alCOzr+kzub9XTzTuQWR5RiDGtCCoTVeO5WnZn2Xb/HRDsiTaQtp2h9iWZLoGk6830CHcG5U2H7mHdWGD8cJ5TLnpd1V0zdUjjJY9P6L3uN0ERnaxWqctTmH93O6s+OYeMk6vsFpnrNCwdfFwti4eTkDadr7u+h6L+nyNokYEbv6ppQxY8SRT9/yXvHLrKHT79u1ZtGgh6WlpfDB1CqN6t2OBOJc/lH9Q1LaInAtZfPXVV8TGShWpBbsK0JzWkDov9YqNcUVR5J133mH69Om4xHqxfMY49Dt+wkluWzC0JQO+OgR/JUG+bSaCg1uAY4rzDiQrK4ue3XuSllZ9wq9Xrx7rN64nJMQ2kfV2ERYm+Rz++eefvPHGGzdFqOXk5DBlyhQuXLiAp6cnbdu2pX///qhqWYbuwD4BLrCoryTKfk2Ulv14HBILpd5qPrWzhLxmZCoZkWMicannQsafGWCRurMfeeUIrpGuuMe5497QHbcYN2QqmZSX9tBLKMMbULrsO7CTD2Qpyad4/gycju3Ac8izyFyvvzP7FY9dkDG+yXDifWKZvPNTNEYdqZpMRq97lSntnqd7eIdrGqemOKuMvlSKtOSZ++jZqydrVq+5GEXLo1sbJ7t9zypx94ml26Mr2PfPi2SeWQWIJB/8igrNOVo/8AWKK/iqrv1nnc0yT3d33NWXn/dasGABMpkM0WKm/NgOtBt/x7l5FwSV9RdHs/onKhL3IHP3wffZL1D43D1FPs5utn3gkg78AIgYyouw1OipZrEYyU3bBoBMIZ2n1Jf0ESzTZmNSuLDwzCrMoplV5zfxUFhvu68dHBzMpEmTrnh85jJzVcGNc5izTa/B/O35GIoMKL2VzFo7i+nvTyf0kXgCH4wh/Zfj5P86jmENwM95rNV+61Lgl5PS82UDJFP3SnL1Ut9FXyepXc89NXoSa4wC3qJtvpuD2uEQaHcYFRUVDB40mPzMfMY1HYeAgIjI7yd+Z8jgIWzesvmGcrrqkhEjRjBjxgzS0tKIjY1l4MCB3HfffbRv355GjRrVSXXYqVOnmDp1qtWyevXqsWjRItq2rZ1HpAP7qOTw4X1SXtrbO6To2c4sqV/aj72kCtCbgSAIBPYIlPLS5iRj1plBBN15HbrzOrLXZiMoBDybehLSPwTnYGdcO/TDuVknjFnJmIvzMBflYi7OxZSbhjFFupqUH92K4fwxPIe9iFOjdjfn4IGOIa349f7PeHX7DJKKU9Cbynht+4f0juhM93oJtAlshovS2e6+lxNnlVwq0nr36c0Lz7/A+++/T+oFo93o2aUoVK606/s9p/Z+xYntHwMimUmr0RQl02HAj7h5RV7T+xNFEY1Od8WWG2lpaURGRiLI5Dg364RT0/vAbB0FFUURY9op6bnZiNzL+kbOUqZFNBmRu989qRD+4e0ozjuBviQNpfram46JosjOZU9QUV7C46Gt+FWTTZfw9jbFBV8c+gkBgWDXAB5q8OAVx5Q7y2k8tTG68zosFbah74LdBWiTJPeKj376iNBH4gnqJ0XewkdLFUM/TB5Hu2AYO7ZapGVqq8cIq9EKb/OxdKZ/vhQQuT8COoZar5+V5I+69XBaBwn80NMh1K4Xh0C7w3j22Wc5ePAgc/rOoUlAdbld86DmjF85nueee47vv//+Nh5hNTExMSxbtowxY8aQlZXFvHnzmDdvHgABAQGMGjWKN998Ey8vr6uMZItarWbChAk8/PDDxMfH4+TkxMmTJ5k2bRqrV6/mgQce4NChQ47O2XXIY/EQ5w3j10u90tI10H8pfNYFBtzEXHOPeA8avd2InPU5lCaWVvWJAhBNIsUHiyk+VIxfgh/B/YJReXmirm/bmLXs8GZK/voKUa/Boimi6Kd3cG5zPx79JyBzun4XgCsR5h7Mzz1nMn3v16xN3QLAmtQtrEndgkqmpFXgPXQMaU2XsHYEuEgX4auJs0ouFWmff/E5oSFBZGZl89sf9qNnlyIIAvFtn8PLvxG7V07EbNRSmn+KjfMfpO2D3xBUIx/KHjqdDlEUcVXaRtACXVXk6AycPn3a6jcoCAIoauQmmk24dhqMIeUkMjcvG49N3ZYlaLf8iUvb3rh1f+SuEGphDfpWmbnXROXkzcBnzyAiItQoDMhJ3UpR9mEAwpXOLH/4b8lqrKx66lcURX47tRSAxr4NbASa1qjHReFk1e5DEATcou27NxiKpDYiJeUl+A6LqhJnAPHF0Tya8CA/K35i3LhxQLVIe70NDG0gCTX/S+4ziouLeW5oV7RZqShkCpYLYD3JC+XGctwHpRI+8nWHOLsBBPFuSgqoYw4ePMi9997LgQMHaNnyyg0er2XbnPU55GyQ+iNFjY3CPa76zqoiv4LTM6WKIK/mXtR7pJ7VvmdnneXowaMM+WkIkxIm8VBj275Ai04s4uMdH3P8+HEaN5a6kZrLzZyYIhkvujdwJ+qJKKt9Un5JoTRR6h/VaHIjG9uRuqCiooLly5ezfv169uzZw/Hjx6u6icfGxrJz5846nf4cMWIEv//+O+PHj2f27NlX3b42/8+3gsLCQnx8rmzhczu5oIPx6+DQJfnL/2kOk1qB3E7Wal2/H2OJEc1pDaWnSik5WoJJUx2REZRS1C3o/iDkzrbCwVxaQMniL6hI3FO1TBFQD+8x76LwD7um17+e9yOKIguTVvHNkV/Rm2wTduSCnD6RXShfl8uHUz64qji7FHO5ieSZ+zCc1zJo0CDmz59fq+h0+vkDnNz8EpqLTXcRZNxz31s0aPXUFce5cOECISEhtAn1IsTdespy6alsAL788kuee+65az6WmljKdeROfwyxXAdyBQFv/ILc6yqlxNz5v6HLUXjhEMe2vU9e+i7a9fu+SuRVvh/RYsYCtF04CICmfg35qefHVmNM3vUZp4uSeTx+MA9EdLLJbbsUURT55I1PWLFgBaGdY0nqbV3w8cqh0dQvicAsmHkp4012rv6XH374wSqSdikWi4W+ffuyfdMOfh04jzAP+7+pb/d9y4+Hf2LYx6tZ9MoDVutm7AVXJYxqBJ53xmTQHcv/ZJHArFmzaNSoUZWpb11hLjdjLDZiLDZiMVmHmkWLWLXOrLetsjFpTHiZpEiTm8r+nZCrUsofseo3JVI1rr0Ea5POVLX+ZmlxtVrNsGHDmD17NkeOHCE7O5uPP/4YFxcXzp49y5tvvnn1QWpB5Xj//PNPnY7rQCLYFZb0kyo9K/n6MIz+R7KQutkoPZX4tPEh8vFImrzfhJABIcicpFOVaBTJXpPN8cnH0ZzW2Owr9/DFe+xUPIe9iKCWbvtNuWnkf/kfyk/uvmnHLAgCwxv0Zd2geXzR+R2GxD5AoEt1Yo5ZNDPny+9rLc6gOpKminJj+Yrl7N5du/fh6hlFt0dXEhxzsfmvaOHY1mnsXf0fTMbLZ3/7+voydMgQXGObURIYZ/Vo17YN7du1u+yF/JqxmHFp3QuUapzv7WEjzkTjLfjC3UJ8glvQ+aEldH10BaH1rSvfy7Q5rPmhPce2TGNWi3HM6T6DSfc+ZbVNljaHdalbSS5J4/ODP2K02J7zK6ksCJj00SSSE/JtxJl3uQfhWikXMNe5kPLhLvh1j2DcuHH89NNPdsd89913Wbt2Le93nX5ZcQbwVKunSAjvwLppj3DuXHXvwgs6mH0UPmTDwgMAACAASURBVNoHU3fb9mBbehaO5jl6s1XyPznFOXHiRCZOnFgVWakr5E5ylF5SeF+msNa+gkyoWid3sb3zV7gr8AvyI9onmqM5R+lT37ZtxdGco8RFxlnfOQpUjWsvOqZwVVStv1Udw/39/Xn11Vdxdnbm2WefZdWqVXU6fv369QHpDt/BzcFJAZ91lpJ/390lma3/mw4PLoWfekGDWzQLJVfLCe4TjH8nfy6sukDeljxEs4hJY+LMF2cIGxpGQLcAa6NwQcClbW9UMU0p+vldTDmpiOV6in56B7dej+PW41Eb8/C6wkmhpmNIKzqGtEIURZKKU9iQvoNPP/6EzD8Say3OKqlZOFDZJ+1aUard6TDgR07u+pzEXZ8BkH5qKZqCJNoP+BFXz3CbfVQqFYuXLKnVcdYWmYsHHgMm4Nr9EaiRbC+KIgXfvILMwwe3bsNRRVzBl+wuw54l15n936PXZHL24Bza9PmKegHVnm2iKKIpPItGkNPYtwFH808xPK4fzjW8cUVRRBAEq2rNS3POLqXIqZQ32n1Bt4y2ZLnmgbw6J23cuHF453nTfUB3XCNckTvLWbp0KdOmTWNi64l0uEohjEyQMb3rdEYtH8XAAQPZvWc3rq6u7MwC00XxFehim5s2bY/U8qexr1S85PU/HmH7nxRoN4vAnoEE9rSt+AFQ+6lp+lHTy+4bO1H6AXUt6Mr6P9eTp8vD37V6WjBPl8e+C/voNbSX1X5yJ/kVx40cHVmLd1C3dOnSBYD8fNs+SjdCUVERAG5u9iONDuoGQZC8++J84Kn1UFQB50ug71L4qivcH3nrjkXhpiD84XACugeQNj+N0pOlYIGMRRno0/REjIhAprIWXQq/UHyf+y8lCz+h/KhUVaddNw9jZhJej0xC5nT5isa6QBAEGnhH8ffsRSTPP3Ld4qySGxVpgiCjcYeX8fJvfNFtQEdx3gk2/tabdv2+I6Bex+s6rrpA7mabp2pIOih5sgLmohz8Xvz2ttlS3QqMFaUgyEC04BNsHTjQFp1j3S9dcHIN4LV7n6Ss+Wgia0SwjGYjo9a9QkPvGDIWJzLns+8uK84qKSos4HftEtACF93LPFsF4lSixP+0P0mfJ1Fev5xT3qd47tnn6BbVjdHNR1/T+3FXuzOz+0zGLB/D2DFj+WPhHwypL9AyQOq5FmFt5YooQsHFgK6AQ5zB/+gU553M6NGjKTGX0H9hf2Zsm8H+rP3M2DaD/gv7U2IuYdSoUbf7EKu42pRpZWi7rluD/PnnnwB1Gv10cHkSQmDN4OpqTp0Rxq6Dzw6And6yNxW1n5rYZ2OtfAwLdxdyeuZpDIW2nq8ytTNeI9/Gvc/Yqtv1ihO7yP/vc5hya9+3rLZca0HAtVKzT1qlLVRtCK3/AN1GrKyq5jSUF7FtyaMkHZhzR/UpEyvKkHlK08Ru3R6x+exMeZm347BuGq3u/4R+Tx8hYdA8XD2tc5RzUrcDUK7LBaC5fyO81NYKZ1XKJk4XJfPtR19fkzgDODtjN0k1Hmc/3EN3YwLOFyuQFy9ZzFPjn8Jf5c+7Xd6t1Xc4xieGKZ2msGjxoqpp0yhPmNnJ1vXAIsKUdtDCHx5paDvWj8fh37T/relPh0C7w+jYsSOp6am8N/U9tuRs4emVT7MlZwvvTX2P1PRUOna8fXe5NZk8eTKTJk3i/PnzNuuSkpJ4+eWXARg8eHCtx543bx4ZGRk2y//66y9ef/11AJ555plaj+vg+gh3l3ohXVrN+ekBeGQ15JTd2qiGIBMIHRRK9JPRVVEzfZqexA8S0ZyxzUsTBAG3bsPxfmI6grMUdTXnppP/5XOUn6i9wLlWdDodb731Fi5RngQPvnFxVoncSUG9p5uhLy9j8uTJ1zWGh28Duo1YTVCU1K5DFM0c2fwu+9Y+j/kKeWm3Eqd7OhLwxly8Hn0dp6bW5z2xKIe8j8aQ98mTlB/fcZuOsO5Ru/gQHN3d5rvi4hFCUFQ35EoXm0in2VTB/n9eISfrANlLzpC9NOmaxBmAV4dQZDL44Dk/Zr0ZUPVo03sdyW6fU6DaQvsOOTg7CfSK6YWLsvbV0F2juuKmdrtqSopcBmOawMpB8Hgj63W5enh/D4xcC0NW/O+INIdAuwPx9PTkjTfeICUthaSkJFLSUnjjjTfw9Lw5jTevF61Wy8yZM4mJiSE+Pp7Bgwfz8MMP0759exo2bMi5c+e49957mTJlSq3H/umnn4iIiKBx48Y8+OCDDBkyhPj4eIYMGYJGo+HVV19l0KBBN+FdObgczgqY1Q3ebitZxgBsz4Qh6z1ZbavRbzre93oT91ocKj+pCahJY+LM52fI3ZRrNxLk1LA1fs9/jSJYqnQWK/QU/TwFzT/zEC11b53g6urK7NmzKUspJf2X43atrK4HU2kFKZ8fxNvLmy+//PK6x1E5eZIw8Bcatn22alnayT/ZvHAw+tI7IzolKJQ4t+xm05rDfGwrAKbsFCzltjZbRXOnotnwO5Yyrc26u5GQmF50HPwrAyaewOuS3DSA1JNLSDm+AN+9X9Nek3XN4gwgsE80MpWcXUfKCPBRVD38fUEI2URp5KfIQ7cSF6XgaO7h6zr25KJktBVaEhISrr7xRWQ17mUWn5GcTgBaBPzv9FVzCLQ7GFdXV2JjY3F1vbm5MtfL22+/zbx583j00UdRKBRs2bKFv/76i7Nnz9K5c2dmzZrFzp07r0tYjh8/nsGDB2MwGNi+fTsrVqygtLSUwYMHs379ej7++OOrD+KgzhEEmNAM/niw2sezxCBj/Hp4ZYs0/XkrcQlzIf7NeNzjL7a0sUD6H+mkzk3FYsevSuEXgu9/vsCpWXUfMO363yj6eQqm3LSLnp51J9bGjh3LDz/8QP7G1DoRaabSCs59uA+VVsbWzVuq2u1cL4JMTpOOr9Ou73fIFdKUVlHOUTb+1pu8jJtX9XqjCH6hVf6sNW2lDOePU35sO9q1v1A4+43bcXg3DZlchSBYX7ZTT1YXciTmyvDvGVn1d5BBx5M5x+lZnEaIwVasKtxU+D0Qzdqdeko0tt0FKomLVHIs9xhmy+W3uRxHso8gl8tp3bp1rfetZEIz+KGnZEv3ZI2U6zKTFFX7/qhUJfr/CUeRgIPrxs/Pj5EjRzJy5Mg6H3vEiBGMGDGizsd1UDckhMCGITBpG1XRswWnJQeChFCpsWWAi/RvqBs09be9K64rFK4K6j9bn8ylmeSskzKdC3YVUHahjJinY1B5W9uCydTOeD32Jrqw+mhW/wSihYrEPeRV9k4TBHJcPBBcPVBFNcG9xwjk3lfvzfXbb7+xbds2u+s6d+7Mlo1SI9vw0U0QruPDMJVWkDRjD2qdvE7E2aWExfXD3SeWncvGoitJo6KsgK2LH6ZZl3eJaT76jkvOlzfqgE/Hvogmg5RYfwmG1MSqZHuXDv1u0xHeOjoNXUDKiUWcPrqB1OS/kH+8j+hJrZE7KfAzleNjrsBHn0eFTE6WnRZOgX2iyV+bzLLNWh7vZ/9mOi5Chd6g4VzRORr4NrC7zeU4mnOUpk2aotAqOP3dadR+anzb+1r1Cb0aMgF6R0mPmqxLhd0XpMe5Yvi4U/U6UZQs7LrXk85DdxsOgebAgYPrwtsJZveAnw5p+fCwG3oTpGog9ZTtti0DYE7P6qhbXSPIBcKGhOFSz4WUuSmIRhF9ip7E9xPxvtcb10hXXCJccApyQpAJUl5a14dQhkRT9NsMxLJLctdEEYuuBHQllOWmU3ZgA64dB+HWfTgy58uf5T/56CPSk5Oo52X7Jg9nFTJ8+HAWLlwI1F6kmUorODNjN8aichJmDMY1vO7THTz94+k+YjW7Vz1DbupWRIuJw/++TXHOMVr0+AC54iYZs94AgsLWk9etyzCcmnRAv2sVzi2tLbEsulI0a37GtfNQFP6hNvvejcgVTsQ0e5yYZo+zof4z9OjZg+SLIk1tMWNCQIHIaSfrSlk3s4GhhWfJVrpi6BHK2n/SGdDFDU932zZQMfVUyGUCR7KP1F6g5R9l4GMDMRQa0CZp0SZpMZebayXQrsTh3OrnA2rM7BaUwxvbQSFIRQkf3Xd3TY86pjgdOHBw3QgCDIo0sG4ItLmC//XBXOj9F+zLvrnH49Pah4avNUTlW52Xlrc5j5RfUjj53kkOv3CY05+epnBfIaIooo5rhd+L3+DabThOLbqijmuFEByN3Ceo2rLIZES3eRG5M0ah2/qXFLWxg5u7G90jfVj9yL1Wj5XDpZ5XPXr0uK7pTlNpBWdn7MVUVEGDtztQ6K1j1D8vszZlS51XXaqcvek4+FcatJpQtSzlxEI2LxyKXpNVp691M1H4heLR70kEuXUMQrd9Kfrdq8j7+An0e///Nbpu164dG9ZvwJxRRvLH+9ir8OG/Qc34yzuanBoJ/sEGPUHGMprr8+nS1QtRLmPZZvs5e2qlQHSomiM5R2p1PAX6AtKL0unQoYNVI3W/jtbu6voMPSnzUkj7PY2SEyW1eo0p7WHLQ/BGG2hX4xyUdvG+yySCyXJ3iTNwRNAc3ALy8/N55ZVXrmnbhg0bVlVpOrh7iPKEv/tDfhnk6CFPD7llUvXVrychQyv9PWwlvJ8AI25iz1GXcCkvLWVeCiVHrE/2lgoL2jNatGe05G/LJ3x4OM4hgXj0qe6IX2m7Y9Fr0P77B7rtS8FkRNRrKF3+HZoN81EGR6MIjkIZFIkiOApFUCTuHp5o82xzdHQGaZm7uzsPPSRZuFX6Hl4tklaZc6bWyfl73WrmFPxFckkaOlMZb+/6lLmJf/JE44foFt7BypvxRpDJFDTt/Dbegfew/5+XMJvKKco+xMbf+tCsyxTCGw6wyYO6GxAtZsr2r5f+EAS7fq7/H6gUaZdG0s4423aW9jRXYEGK0pR4eUi5aKvOXjaK1iBKzq59uzmee9zKJ/pylJvK+eP4HwAkJCTgE+6DZ1NPNKc0eDSybhFiyDdQsKMAAKW3Es/G1hFizWkNLvVc7Nq7AcR6SXZ0NQl3g+daSOegZ2qsF0U4mg/N6s6FsM5xCDQHNx2tVsvcuXOvadvOnTs7BNpdjJ+z9MC3etmjDeGpDVJ+mtEi5a0dy4epHUBl/3x7wyjcFMQ+E4tJZ0KfpkefqkeXqkOfoq/ql6Y5reHktJMEdA0gpF+Izclf5uKOR9/xuHToj/afuZQd2ACAqNdgOHcEw7nqaIKgdsbFpCPPTmGCxiBFDtzdpSmdSnukq4k0ewUBHU0dmLbnK9alSbluScUpvL7jY6I8whnTaCi9IjqhkNXNhxrecADuPjHsXPYE+tIMKvR57F39H07vm0XjhNcIju5xx+WmXQlBJsfvpe/Q71qBRa+xySs0nD+BaCxHVb/lXfW+7GFPpMmdrC/3+90COeLiR4CxjHylE4F9XMlfc/lctB5tXdhxsJjRS0fTNqwtY5uPpWWw7WelM+hYcnIJ80/Mp7ismAkTJhAeLjlVyJ3keDW3bUp8qTViTRcec5mZs7MkH1m/+/wIH2btelF2oQyVjwq52vZ77+8Cr7WGF1pCzdU7suDhVVLk//XW0DbYZvfbjkOgObjpREZG3lENMB3cWnyc4Pc+MG231GwSpMTdU4Uwu6dUTHCzULgq8Ij3wCO++o69+Ggx6QvTMeQbwAK5G3Mp3FdIveH18L7XNtKg8AnE65FJuHYajHbD7xhSTvDH7hOsOpODm0qBm0qOq0rBqdQCnBS2p1TdRYG2YMEC1q1bR2lpKRqNhubNm3N4o9S6oKZIu1y1prPCifc7vMIDkZ354fhCThYmAXC+NJ13dn/OrKO/0jm0LZ1C29AyoAkqufKGPj+vgCZ0H7GGfWufJ/v8vwCU5CWyc+lofENa0aTj6/iHX7ubwe1G5uyKW7fhNstFUaR0+XcY00+jim2O79PWVeKi2WQzXXqncy0izSiTk6mW8ipFYzko5azdobMbRQv0VSBTQMeEBC6kJ/LUyqdoFtyUsc2eoEN4B0orSll4YiF/nPwDvbEMn/tCie/XHK82djL7a+DZ2JNG7zTCYrKg8rLOKyzcW4ilwnLxGG2vI4nTE0EAr+ZeRI6KRKa0je7a0W58dbFryN5syV7qUk4VSq4pTgq4NxA8bFMdbwl31zfOgQMHdyVKmRQxa+IHr2+Tehrty4Hef0vl8y2uXiRZZ3g19cIj3oOcdTlcWHMB0ShiKjWRPDuZwJ6BOHd2tv8eQmPxHvUOAGt6dudQdhL1fd3QFpnQGUxoDSa6RnrY7OftrCLMy5V/V/wtiTmlHCc5HEor5KmnnmL27NlAtUi7WisNQRDoFNqG+0Jasyf7MD+cWMjhvJMA5OjzWZS0ikVJq3BRONM2qDn3ejVmgEcvG9/Ga0Xt4kPCoHnkpm7j+PYPKbqYh1SQtZ8ti4bi6hlBYGRngiK74B/eAaW6bpK/byWG5GNVtlL2uqBqVv1A+bEdqGKa4v7AKBtT9zuVaxFpAMaics6+vwdfd2+0llK7UbR/9+gpLjXx+SdvcX77Exw46cPKHbk8v/Z5AJyVzogykbFjR+JzfzRr9DsBCHTxs3m9XxP/JtYrghb+jXFSqJE7y3EOtf+7c6vvhl8nPwr3FuJ3n/VYFpMF8aK5Z0VOhY04M2lNyF3kNhFqUYSHGkgpGAYz9I22fs2/z8LXFwXc2sGSJ/HtwCHQHDhwcMt4qAE08IIn1kt3rdk6qYfRjI621i83E5lSRvCDwfi09SF9UXpVrlrO+hyczjvhOcEThdvlT4+CXEmbUC9+6N/sqq/l56Ji7xPW5tI6g4n6X22ia9eutGnTpmq6M3hoA5Kvsc+ZIAi0C25Bu+AWHMw9ztzEv9iTfRiTRYrY6U1lbMrYxaaMXXx3egH9oroxtH4fIjxqX70oCAKBkZ0IiLiPrLNrOL79YzQXo3e6klSSj8wj+cg8BJkC3+B7Can/AOEN+uHsfgfOG9lBFdUYr8feQrdlCYoAW+P4inNHMRflULZ/PR79nrJaV564l4rEvcg8vHFu1uWOqw69mkirFGeegitbt2xl7ty5zPx4hlUUzWgS+XtzGY8+8ig+LgWkKdS0aizw2NgXyKloyZbNWzCZTTz33HOc/Hc8FUXJNInqwsLSDEY0HGh1PMUVpXx5+GcA4n1i+fX+z654/M4hzkSMiCB8WLiN3y4W8GnjQ8mJEnzb+9rse+K9E5i0JlwjXGn4erV/lCDA4FiRQbECF3SSi8GllFXXM+B8G1WSQ6A5cODgltI8ANYOgic3SNMLFWZ4aQucKIDJ7aRo261C7acmZkIMeVvySF+YDhYoP1tO4geJxEyIwSX8Js6/XuTSnLSiXVl4OLvXus9Zy4AmtAxogtaoZ/eFQ2zP2sf2rP0UV5QCoDXqWHBmBQvOrKBtUHOG1e9Dx5BWKGS1uwQIgkBo/T6ExNxPWuJfpJxYRH7mPkSL1KFYtJjIz9xDfuYejm6eil9YW8Lj+hPWoC9qF9sL6J2CIJPj3Lwzzs0726RjiBYzMhd3UKhQ+Icic62R4J5yAv3O5QCo6jW84wQaXF6kWYmzzVuJjY3lxRdf5IsvPrOKov27R09RiZG3J08mOi6OqCaPoNdeQC5X0cQ1gO7duwOQm7adwgsHAfAWRJaMXIesRk7kiYKkquct/W2/46cKzxHhEWoT8bURZxeXRT0RJeWw1Uj/tBgtmEpNNvtUkrU0i5LjJbhGulJ+fyBOAdWv1ysCAl2g3AS+t7G7jEOgOXDg4Jbj7wILH4R3d8FcaXaOH4/DlgxoHwzN/aFZANT3AsVNFmyCIBDQJQDnUGeSv0/GpDFhKDBw6qNTRD4eiU8bn6sPcoOMHTsWQRD49LNPWfjHwutuQuumdKFHvQR61EvAbDFzrOA0ixNXsTl7DxVmqThiT/Zh9mQfxlPlTuewtnQPT6BNYFOUtchXE2RyIhoPI6LxMEwGHbnpO8hJ2UJOyma0xSkXtxLJz9hNfsZuDv87meDoHjRo9TS+oa3v6CT8mscmyOT4PvURosmAuaTAZnuLprDquczd+rtiqSjDnJeBMqz+zTnYWlBTpIWPv4fznx6wEmcAPj4+vPDCS1VRNBdnWVX0LC5OCnMLMjmuHmE2ryEIcrz8G1Ocd4L4ts/ZiDNRFGni24AZCZPYm32EzmFtrdZXmA28sHUaRrOREQ0HMKbRsGv6rtQsLACwGCx4NvXEUGiwO32qTdZSllFGWUYZQX2s+3N08LfQMfT2Vyo7BJoDBw5uCyo5fNBRykt7azsYLHC2WHr8miht46yAdsFSJdbNzgNxr+9O/FvxnP76NIYMA6JR5PyP59Gn6QkdFIogv7miYsyYMYwZM6bOxpPL5DT3b0Q9eRCT2j7NiuQNLD67hkyt1IyuxKBhefIGlidvwF3pSqfQNkR6hKGWq3BSqFHL1Tgp1DTxbWA3j6gShcqVkJhehMT0AqC04CwZp5eTfmopmqJzgGTGnnXuH7LO/YNPcEviWj9DSEwvG4/NOxlBoULhaztl6957LC7tHsSiKZL6512CftcqNCtno45rhXu/J1EGRd6io7XPpSLt5KubCQoOshJnlVwaRQv0UVRFz66Gf3h7uo/8h7PHVxHWoLfVunJdHlsWDSO2xWi6Nn6YnjVM3wFWnv+X/DJJ8CYWnr0hIa9wVRA78QqepBZAAHWAGrWv2mqVPl2PW8zttx5wCDQHDhzcVh5tCA28YfIOqf3GpRNMZSbYlC5F1kbGw6TW4KW+7FA3jMpbRfCTwWjXainYKUVLctbnoM/QEz0u+rJ5aaIoojeaUStkKGS2d956oxm5IKC+2eHAy+Cpduex+EE82nAAOy8cZNX5TWzP2keZqRwAjVHHqpRNdvdVyBS80nI8Q2IfuKYLpodvLI06vER8+xcpyTtJ+unlpJ1cQtlFYVh44SC7lo/DzTuKuNYTiWz80F0l1Goid/dG7m5b/SsaDei2Sj6ZFWcO4H6H9I6rFGnTp0/niy++sBFnYB1Fc3WWW0XProYgCPiGdrD5P006MAdNYRKHNr6FT3ArvAOre6kV553k1O7/Ehvdg971OrEufTtjGg2zGbuovARvp7px0Yh7NQ6LwYKhyH7j6TsBh0Bz4MDBbadVIKwZDBqDJNKO5sHhPMl5IFsPFlGaCl2RDG+2kQoKbpa3p0wpI+LxCFwiXKry0jSJGpu8tE0phbScsxOtwYiuwoAoQtdof+YPsu6IuSYplyeWS5WPSpmAm1qJi/rG2l9cLzJBRseQVnQMaUW5qYLd2YfYmLaDrZl70ZnK7O5jspj4cP+3HC84zeutJuCkuDaFLAgCXgGN8QpoTOMOr5B+ehmn931Lab7kBaYtOs+Bda+QfHQ+9/b8EK9raH56VyGAW48R6DYtQhlWH2VgPavVZm0xMhf36xanZ86cYerUqZjN9g3MO3TowLPPPmt3Xbt27Vi5cuUVx6+MohVryq8penY1dKXpVc9VNURWmTabjDMr4MwK+jcaynP9f8S/Rs7iiYIkntjwGg9GdmV0oyGEu4fc8DHJVDKcAm2TzGr6994uHALNgQMHdwzuKugQIj1AKoH/4Rh8fhD0Jigsh1e2wvxTkq9e45uUd361vLSXXnqZRo0b4+7uXvWYN28emtREm7FSivVVz9/rGoemwkSFXwSy6GZ069bNZvtbhZNCTZewdnQJa4fBbOR4wWk0Bh3l5grKTRVUmA2cKT7P0nPrAGn66UzReWbe9wahblfw9bKDTK4kotFQ6sUPISdlM6f3fUNeutSGodKlILblOBp3eBmF6iYZtt5iBIUK1w79cGnbG0uZrYVS8e8fYS7Kwa3rw4jRLWs9/qZNm5g/fz4J9XxtLIySC3Uc3Lf3sgLtWvDx8eGbb74jMzPzmqNnV6Jd328pav0MyUfmoarhbGAsL656HhzTy0qciRYzZrOBX04uxmQxsSx5PY1861sJtOKKUtI0WTTyia114Ys9VD4OgebAgQMHV0QllyxaBsZKjW6XJ0vLD+VCn79gQjOpS7id1k51QmVe2rnvzqFP0VflpUXERTD1P1NxjaoWE+vWrSM/87TNGDE+0jb1AnwZ3by6hYMyrAJv5Z3RwFklV9LyMhGs1oFNmbbnK8rNFZwpPs/If15iWvuXSQi5t9avIwgCQVFdCYrqSl76Lg5ueB1N4VlE0UzSge/JOLOCe+57C5/g5ri4hyK7wUa7dwKCXIHczbp7viH9DIYzBwDQbvwd+XUItEpnirkDm+GitI7CTVp/kkTZjfejGzly5A2PcSnegfdwb6+ZNsvD4vojk6vJOL2CkNj7rdYVZB1g65LhtPCsR65CTY57MH2jrG9s9mQf5q2dn+CmdOU/zR5naH3r/Le7FYdAc+DAwR1PiBt82wNGZMLbOyCpWDJA/uowrD4Pn3S+sln7jaDyVhH3Shxpv6dV5aVpTms49eEpvJp7ETIwBOdgZzSlpbjZ6RES4y1NiablFuA14g2KF30GxgqMGWfI/3wiXiPfRh179X5qt4v7IzoR6xXJq9s+IE2TRalBywtbpjK+yXDGNXn4uj1A/cPb02PkOs7s/5bE3f/FYq6gTJPF3tUTpQ0EGS7uIbh6huPiHopC5Y5C5YpC5YrBKKD1DSMoqisqJ1vroDsdQRBQRTfFkHwUt64PUX7JNKdoNFD02/vIvQNRRTbCuXkXu2NUCjStwWQj0LQGM+4BdZOrdSuQyRSENXiQsAYP2qzLTt2MxVyBqjCJN3p8iCmsLWq5FOGymI1knl1DStF5EEW0Rh0+dnLURFG8oyuHL4dDoDm4biq/8HVt43TgwAHWr1/P3r172bNnD1lZWajVasrLy+v0dRzcfXQMhX+GwNeHJHFmtMC5Ehi0HB5vBANjJONkX/tNya+byrw0j8YeZC3LoiK3AoDiw8UUHynGp7UPTZVNMftasIhOyITq72o9z+qDcW7RFUVgBEVz38NccAGLroTC2a/h0fdJ5PJ1lAAAIABJREFUXO4bdMdeRGI86zGv16dM2f0FWzL3ICIy+/gCThYmMbX9S3iorq/iTa5QE9/uBcLjBnBw45vkpm6tXila0JdmoC/NuOz+SrUncW0mEttiLAplHf+n30SUYfXxfeYTDCknUIbVp7y0egrUXJxLxYldAFi0Rdck0AJcrfMCtQYT7p53j0C7EgqlK87uIZRpsoiI6YnzJdPrpQWn2bNyAr7ABK9IFvnE0i6ohdX+Ofp8/rNpCo/E9aNvVPcbtj+7lTgEmoM7jmnTprFs2bLbfRgO7lDUcni5FTwYDa9sgUN50vJ5J6UHgLdaEmoNvOGxeGjqf+OvKwgCPq188G7hTf72fLJWZkmNMEXJL3B42CMQ9gjZWsjT5ZJemobWoEFv0vNy++bojXqy12YjU7shtJuOce9yzBdOI1BB4dIFVKSfwXvYCwiq29gZ8wq4qVyZed8bzD35J98em49FtLA9az8j/3mJTzq+QX3vq3suXnZs7yjuG/I72ec3kpexB31JGrqSNLQlaVb5STUxVpRwfNsHnD34I/HtXyCqySN31bSoKtK23525KKfqudxbEiMpKSmMH/cEcrkCdVEm7m5uVLhJeVpag22RgM4kknrqFE8//TQajUZ6lJTQf+BAXnzxxZv0bm4ODdtMJK71M+iKU6zEGUBR9tGq5wlNHmFMm2dsIrq/Jf7N+dJ0Ptj3DYXlxYxrYuvFeqfiEGgO7jjat29Ps2bNaN26Na1btyYo6CbNXTm4q2noA8sGwE8n4KN91vYsRRWS1+e+HFh0BqYnSELtetBoNMyfP595v80nIzOLiooKvLy86JbQifHtxyE7KsNcZn2R9HcNwN/V1q8x8+/MS/5qd/EhIWwtI2vfBtyaxeIa44tHIw/Ufjexp8h1IBNkjGk8jHifWN7a+QklBg2Z2mxGr3+Vt1pPpE9U1+seWxAEgqN7EBzdw2q5obyEcl0uJoMWk1GHyaCnuCgbXcEhUk8uAdFCuS6HQxveIGn/90Q3e5zAyM54+MbdsRHJK6GKbU7A279hLspF5iYl0x89epQNG/+le5QfZRYLmRlmtAYzDQM88HexTWhvHujOP+dz2LV8EW5KOa5KgaRcDUst5rtOoIH03XCzcwPgHdSM+PYvkZ+xm5jmo6zEmdlUTtqpZeRcbO+ilqsYHPuA1f6/nPyTXxP/wlX5f+ydd1iV5fvAP+9Z7L2HgqKIA/fe5QhHrrSy4UhLS/u6yrKhpWXDmWb2q2yYo8w0LfdIc+JMHICCILL3Opx9zu+PIygBCjLV93Nd54LzrPd+OIfz3ud+7mHFoAaPMyn4uerdSAV5KBW0AwcO0L9/f+rVq0dsbGxti3NfGAwGjhw5QlJSEl5eXvTo0QOp9MHNFVQR3nrrrdoWQeQBQSqBl4NhUAPYewOis83+adeyzXU+wXwM+tYRc/qOBV3NgQflQalU8s477/Dd9z+gKlBi2WIg0ibdQGZBfn4632/ZxtffraZH11589L/5BHkEoU5Uo0pQoUpUYSgoPf1BWZiwQqOyQnNSScZJJYJUwKO/B14DvUotc3OnnGPHjCXmekyp/QaDgfETxjNt2rQKyXM3Onu1YV3IMt46+ilXMqPQGLTMPbmMI4lnmNZ6HJ42VWCyvIXC0qFEWgbLzEycO4yhSYdXuXT0cxKjdgGQnx1L2OH5cBgsbTxw9+uOh19PvBr2K7FGXUWQSJE6updakH1ZSHNcS1HI/sv7PRvzfs/iba/vvERaVQlZRyhM41IasZc3cX7/HHrZefNUp2mk2Hni/B9/xRxNLjnaPHK0eQS71GAx4HLy0CloiYmJjB07lv79+xMeXjLk/UFgy5YtTJsxi/i42KI23/r+fLFsCSNGjKg9wURE6ijetjDuP5/TeVpYcha+vWh+vi4cIjLhm37mOnt3Iy0tjf4hA7gUHonlY9Nx7/EKUufiRbRNhi9Qh/3J6f2LefyFPny/Zg1jxowx95lMGNVGDCoDBrX5YVQbzT+1Rowao/mn1jymIDaTguuZGAx2d6xvInlXMpmnM6k/uj4OLUp3fn5p/Evs+msXIQEhCJS0GGWoMpg+fTr169dn+PDh5fhrlg8vG3e+7fspi85+U5SKY1/cEY4knGJ881G8EDSsyJm7urB3CaTr0O/ISDrHpSOfFKXuAFArU4i78jtxV35HYelEp8Gr8fDrcd/XSkhIQKutXFLTevXqIZM9dLfdOofJaCDy1FcAqPISCfRsSSePlrf7bwUN2CpsqGfrhY3cms5exX3XonPi+Pvm8Vo9Er2vd8r9OnGr1Wo++eQTNm7cSFxcHM7OzoSEhDB//nx8fUvW9aooBoOB0aNHM23aNJRK5QOpoG3ZsoWRI0diETwY19EbkXm3QJ94iYxdCxk5ciSbN28WlTQRkXJgp4APuphLRM3+B9QGOJNiTs8xvyt08QbnUty9CgoKGP7USC5H38Rp5j/I67cpOQhz+gSrNsOxbPkkOesnM278eBwdHRkyZAiCICC1kiK1Kq/V2xejKp+MtUtRhiegMTQhX9sNkKFN1xK1Mgqndk74Pu2LwvG20rN48WI2/baJz/p+Rp+GfUpd2WQy8faBtxnz4hhOnT5F06b3edZbChZSBe91nEprt2YsP/892Zpc1AYNq8PWsf36fma1nUgP7+qvveni1ZZeT/9GbsZVc03QG/+QdvMEhlvJd7XqLI78/hwte75H43avVFiegwcPFhUErwxvvPEGixaVTDMhUrUIEimdBn9FxMkVmEwGnO5QzgCO/zGe1LgjuMtt+GX8ISysStbb/e3qjjJTz9QU96Wg3Y8Tt1qtpk+fPhw/fhwvLy+GDh1KbGwsP/zwA3/99RcnTpwgICDgfsQp4p133sHGxoY33niDDz/8sFJr1QYGg4FpM2ZhETwYp1f/QLhVMkbRsDPyV/8ge/Uwps98g6FDhz4yx50iIpXlqcbmousT9kKi0lyZ4JX95j4/O2jtDm1uPYJdYcWKFZy/EIbTrCNlKmd3IkhlOLzwDaaCTF54cQxJiQnY2FQ82arEyhbXl9/Dct868vetw0p2lhzNMLSGhgBknc0i51IObj3d8OjnwaFTh3j77bcZ33p8mcoZmP135vWax/jt4xk6ZCinz5zGoYoj/AY3eJyePh35v4sb2HxtJwaTkYT8ZGb+8xEulk4EOQcQ5NSQIKcAmjg1xMvGvVqUNnuXQOxdAmnc7mUMeg0ZSWe5eno1yTEHwWQk7PB8slIu0q7/ogpFfbZt2xZ7e1saeOkY2rviEauXozX8vj+/VhMTAxjyMjFkp5Z6fPqw4eLVlm7Df8RoKGn11OvyMejVGPRqpLLi7wOtOgetNp+onBvMajuxpsQtlftS0O7HiXvhwoUcP36cLl26sHfvXmxtzW/ypUuXMmvWLF566SUOHz5cND4zM5PMzMy7rmlvb4+7u/mNtmPHDtavX8/58+drxTF0wBZILb1SSrnJu3KE+LhYXEdvLFLOChEkEmxC5nDz8640nXsEu2a9K3UtdytzaR0RkUeBlm7m9/vk/XAi6Xb7jTzzY5u5pjcKk5bEb3/GovN4FH7lT8QqSCTYjVpG6rsN2LBhAy+//PJ9ySlIJNg9MQa5TyOyN36Oi+RbVPo25GoGYzRZY9QYSdmXwvlt5xmzdQydfTszuf3ke65rLbdmcd/FjN02lheef4Ft27chKaVmaGWwV9jyZrtXGB7Qn0Vnv+VsqvlsOUOdxbHEMxxLPFM0tqVrEB91mYW3rUeVynAnUpkF7vW64ubbmcvHFxNx8gsAbkZsJS/jKl2GrsHGod49VjHj6OjIjBmz+PSTj5jyjAwn+/J/QTaZTPy2r4AO7dsREhJy7wnlWE9jMKK8Fb3pUopPWo5aR45Gj5OlHBuFFMmte6IhIwl9WsIjoaAVIinlmN3GwQ+tKhu9rgCprLgZPfrfH7lyYhlTW49FXssRwfeloFXUiVun07Fy5UoAVq1aVaScAcycOZOffvqJf/75h7Nnz9KunflDccWKFfe0go0dO5Yff/yR+Ph4xo8fz6ZNm3Bzqzrn1IqQqrrtlHy/FKSY7xwy79LNqjIfc3taShJKv8pdS0TkUcPVCn4ZBPtuwKlkczWCi+nmo89Ccs5sRZudjEOvVyu8vszFD6uWg1n55VdMnDixUl8ULVt0xXXaCjJ/+ADrtPNYyiLJ1fRDZeiISqvljV1vYCOx4aPHPkJazlqO9RzqMb/3fGbsnMH8+fP54IMP7lu+u9HI0Z+vH/+IAzePsSVqDxFZ0eRqi5c6CkuP4MU9M/mo6yy6eFU8i35FEAQJLbrNxsm9Bad3TUevU5Kddpn9Pz9Bs64zCWg1ptSb+H+ZPn06y5YtYfuhfMYOKb8F8uI1LeHXVez8csF9vycK53X/8QQFGj16o7Go7/C4rjR2KW6xbbrqULHnNgoZeoORtl4OJdK4GJU55B/8FauOIcjcfB7owvXlpf0TS0ptNxq0RF9Yi8moQ66ofCWGylIj3opHjx4lOzubgIAA2rQpeWQwcuRIwsLC+PPPP4sUtLlz5/Lee+/ddd3Cb4BnzpwhLS2Nvn1vh2cbjUZMJhMymYxvvvmGl156qQp3VBL3KsiRmOfhRTagT7yEomHnEv36hEsAuHl4YVfJcnVVIa+IyIOGTAIDGpgfYI7wjMyEc6lm/7T1azYjb9AZuc/9+Z5YdZvIxa+GEh0dTaNGjSonq3t9XKetJHvj52gun8DRcht2xgN8Fy7hasZVfhn5C/YW9hVas3v97oxrNY4PP/yQadOm4eTkdO9J94EgCPSt352+9btjMplIUqYSmXWdiKxodt/4h4T8ZHK0efzv0IdMCn6Ol5qPuu+KBOXFp/FA7JwbcfyP8eRnx6LT5HDh73lEnf+B4B5z8Gk86K4K1J1WtCG9bctlRTOZTGzeX3nrWa9evfjoo4+QyWRFtV8TEhKYM2cOWoOxzHm//PILeXl5ZCfEkpOSSNfgIGSuxYuMF5zcifLwZpSHN+M2ew0y99tWRZPRaD5ub/s4MrfK+4nXdQwGLf7NRxF7aRMBrcfUtjg1o6BduHABMJ/jl0Zhe+E4MCtf5TXB9+nTh4sXLxZr++qrr9i2bRt79uzBx8fnfsSuEFVxXGgw9MB/nT8ZuxYiv8MHDcz/KMrdn1DPrwHh83sguqCJiFQeuQRauJofY5rBOYtUzrndvy+s9Nbc1NTUSitoABJLG5zGziN//wby965FKsmnoZM5WYKV7P6+ZVnKLLG3ta9yP7SyEAQBb1sPvG09eKxeF14IGsbck8s5knAKEya+vriey5nXmN95Onb3WZGgvNi7BPL48zv59+/3ibvyOwDK7FhO/jkJZ692NO/2Js5ebZCXIUdFrWhVYT0DszvPu+++W6xt/36zI6XtXfLGPPPMM3dd12QyUXBqd9FzQV48757m6lny960jf/96bB9/FrsB4ysq+gOFXGFLi+5v06zrG0iqoOh6ZakRCeLi4gDKjNQsbC8cV1Hs7Oxo0aL4N153d3fkcnmJ9tLIz88nNze36LmFhQUWFjWfIFIqlfLFsiWMHDmS7NXDsAmZg8ynBfqESyh3f4L64l8s37xZDBAQEakmdDo9VOKIR7j1oa7X6+8xsiJrSrDr/wJWbR5DF3+VXnEx8McELqRcwMe+4l8+w1LD6Ny1c5X7oJUXO4UtS3q8ww9XNvN12HpMmDiScIoX98xkUSUrEpQHhaUDHQesoHHbiYQdXlCUmiMz6SxHNptTKlhYu2Lr2ABbJ39sHPywtvPG0tYTK1tP/vf6FBYtWnxPK1pVWc/KIi8vDwBbxf3fxgVBwOX1L1CF7kIbewXBorjSX3DiL/MvJhNy38bF+kxGAwiSBzIZ8L2oC8oZ1JCClp9v9j+wti49+VBhxFPhuOpm1apVrFq1CpXK7NXfq1evYv2zZ88u4WeXk5NTI7KNGDGCzZs3m/Ogfd61qL2eXwOWiyk2KkVOTs49A09qgqysrNoWoUp5mPbjaG+HKSHl3gPLwJBrzloukUiq/r0mtQK/Vtj5taJxwKeEpYQxsPHACi1hNBkJSw1j6vNTa/1/YbhXX+rJPfkkbDV5OiXx+cmM2/sm05uPo49317vOrZL3nNyXFn2+JiP+CFGnl1CQc72oS1OQjqYgnYzE0yWmNbI0IpUY72lFK7Se/frJ7HvKez/7SUoy+yzb3MWCVu7XuM0T0OYJstU6UN+eY+o/AalHQ4xR51B6BVFwx3rG6H/R/bkaiX9zpO36I6kXVNT3MH0mADg7l0zDURPUiIJWWEy7LE27qottA3zwwQdlOsFOmTKFKVOmcO7cOdq1a8fhw4dp3bp1UX9pFrSaOg4As5I2dOjQR7aSQHXh4OBQa/9o/6WuyFFVPCz7GTAghP1vzsaQk4zUoeIlxlSnN+Lh5U3nzp2rNSFpj149OPrn0QrPi8mKIU+dR58+ferEa9bfuSctvJsw++inRGRFozFq+eziN8SoE5jR5qW7RtFVlfwuLsNoFDyYuPAtpMeHkp8VQ352LGpl6Yq6jZWEQT1s2HZIWaYVzWQysWlvHo39LPG12ItC6FBqqaLK7EcuN/9tGq34m7KMWJX/GzmDz1hgbIme3GNR6ApyMF45jn27x7G641omvRbr5Gso/Jsisa6Yn6TIbWpEQbOzM0dDKJWlhzkWFBQAFIvurElsbW2xt69bbyKpVErv3r1rW4xy0blzyYCGQmbMmHFPP4j/smPHDhYsWFCsTavVFrvO+++/z6BBgyomqIjIPRg7dixvzXmHgmNrsBv47r0n3IFRlYPm1DremjO72rPFd+vWjR9++IF8bT62FfDbCksJQyIIBMtq5rSiPHjberCm32d8fub/2HZ9HwCbru0gIiuaT7u9hbu1S7XLIJHI8G/+NP7Nny5q02uV5GfHosy5SVTkGX76fgV2dkYcLKFvdx92HL1WphXt4jUtkbFa3pngTGLULpJjDhDYfjJBnV5HJr9HGYtyMmrUKCQSSZnH6cHBwVVynTIxmRAsrDFpVVg0al28KzmWrLVzQSrHtvfIh953rbqoEQWtfv36AMTHx5faX9heOE7kwSI0NLTMvkIzfEVIS0srsabJZCrWlpb2sFWVE6kLODk58fTIkWzasQrr7i8jtS9/vqj8fUsw6jQMGl39yS27du2KyWTiUuolOvuW/QXpv4SlhNHEpT667d+QkxGH/ZDJCLLazfUE5ooE73d6nWDXJnx25mt0Rj1h6RG8sHs673ScQu8K7LGqkClscHRvzo0kPcPGLsXgCA3f7kja/lgSv4mkV69e7DtxtIQVzZz3LJ+gAEc6tvZEp8nGaNASEbqCG1c206r3vHtGjJYHR0dHJkyYUNlt3jf2QyZhN2gC+uQbSGyKGziMiVHmXww6BMtKphx4hKkRL9FWrVoBcO7cuVL7C9tbtmxZar9I3cRkMt3zMX369AqvO27cuHuuO27cuKrfkIgI8Oabb+CgMJGz+kmMyvL50hQc+578HQuwHfg+4094cyKxemUMDAzE3c2dRScWsfPaTvTGuwclZKoy+fLUl+y7vo/Wnl1JL5hM7tGjZHw9G23sFfQZSRjVympxN6kIwwL6813fz/C0NuezzNTk8MaRhcz652OSlTX/pezChQv0fvyxIuVMZqvAa1gg3k834fDhwwgSKdsPFbdGXrymJSJGw9KVGxj0yimadJiCIDErwaq8RE7+OYkjvz+HKv/+fR3rCoJUhtynZNSzxLsR1l2HIHV0x7rL4GJ9Jq0a7Y0HrwxjbVAjClq3bt1wcHAgOjqa8+fPl+jfvHkzAIMHDy7RJyIiIlKT+Pr6snvnDiyyoshe3A315T2YjKXnmjJkJ5Lz2yyy107A/fFJ2A56nww1PLMDvr8E1aXvSCQSdu/ZTfMuzZn791xGbh7J1vCtaP9T1iYlP4Ulx5cw5Jch/Bb5G8+0fIZJ7SehN3qTppxKfpSajC+nk/bJWFLeG07y24NImf8sWRs+xZBbO0EEzV0asy5kGd282xe1HU4IZdTOKayP2IbeaLjL7KqjNOWskEIlTa3WsveEiqxcs0z/jdyUKWwI7vkO/cfux8PvdjBa6o1/OLB+IBmJZ2tkLzWNxDcQhxFTcZvzExLL4ke6Baf2kLFyGhmr30SXEFVLEj4Y1IiCplAomDp1KgBTp04t5ou2dOlSwsLC6N69Ox06dKgJcURERETuStu2bTl18gSB7pZkrggh84NA8vZ8jjrsLzTh+1Gd/oWs/xtF6pz6GI59zcKFCwn/azW9690qqWOC94/DjMOgrrqMG8Vo06YNO3bs4Pz583Tp24WFRxcybNMwNl7cSFRmFB//8zHDfh3GrrhdvP3u28TFx7H6z9W4+Jp9ukxYk6F6iXxtj9uKpEGPMTcT9bmDpC+ZhPrSseoR/h44WtizvOf7LOz6Ji6W5mS6Kr2aZefXMGbPTDZEb+fgzeNcz4lDZ9BV+fXvppwV4jUsEM9hjdDrjUVWtMLIzQ/nF897ZufciO5PrafLkDVY2ZqDT9T5yRzeNJKYsA1VLn9dQfhPYJvJoEd56DcAtNEXgIcvRUdVIpjuw6b9Xyfu0NBQBEGgY8eORW3/deJWq9X07t2b0NDQoqjEGzduEBoaiouLCydPnqySxI4VoTCK8+zZs2Um0b2fsSK3+fTTT4mIiCjX2MWLF+Pq6lrlMtS11y4zM7NORNBVFQ/zfkwmE8ePH+er1av57bff0GlvW6gaN2nK61NeZcyYMUVR3gYjfHYaVt3OuU0rN/i2H/hUcwxUREQEnyz8hPUb1mMwGHB3dWfWm7N45pln8PO7XRtOX6AnZk0MuZdu5360cUvCxfs4qDMxZCRj0hQU9Vl1eAL7oa+WsITUFHnafFZd+Jnfo3ZjouTtSipI8LH1xFpmhVQiRSpIkAlSpBIpNnJrHBR2OFrYFz1s5dYopAospHLkEjkWUgWuVk64Wplf8/IoZ3cS+dFx1JEZfPWuB8vW5WLr3IzQU6fL9DFTK9M4+ddk0uNPFrX5NHmaTgM+K1fJqQeBsj4TTAY9qrMHyP/7V2Qu3jhP/KhYvyE3A4m1HYLs4fg7VJb7UtB+/PFHxo+/e1TGDz/8UMJPSKVS8cknn7BhwwZu3ryJk5MTISEhLFiwgHr1yle0tioRFbTqp3fv3hw+fLhcY2NiYvD3969yGeraa/cwKzQPA2XtR6PRkJmZiUajwdHREQcHhzJvwtujYeZhUN2ynrlawf/1hc5e1Sm5mZiYGPLz82nUqBFWVlal7sdkNJH4ZyLJO5OL2qx8rQiYHIDMSkXO5uVoLh0v6pM6e2I3+GWkto4glZktIxIZUkfXGkujcDE9goWnv+Jadmy1rD/I/zH6yTrxZMjgcitnAHqljktT9tLIW0pkrI6dO3cyYMCAu84xGnSEHZ5P1Pnvi9pcvNvT+clvsKrGAvI1xb0+E0xGAyZVPhKb4hGwmWveR5cQhU3Pp7DpNgRB/mgraveloD0siArao0Fde+0eFYXmQaWq9nMlAybshThzwndkAnzYFcY2o8y8VdXB3faTdT6L2B9iMWrMPnZSaykNX26IXVM7VKf3krvtK0waVdmLS6TY9n0O277PFytNV10YTUau58RxKTGCNGM2sbnxxOTcJD4/Ga1Rd89gibtRcCOHqIWhWLhaEzCnfMpZIYmbI0nachWJAO/PnVfuQvSxlzdxbt/bGA0aACxtPeny5De4eLe7ny3UGe7nf0iXFEP6kkkASBzdcJ/zE4L0dqKJzO/nYlLlI68fhO3jz5RQ7h5G6kY9AxEREZGHjGYusGM4TDkA/ySA3gTvHoOwNFjYHSzrwKevUxsnLD0tiV4djSZFg6HAwLUV1/AM8cS1e29cZ7Yke+Pn6GIvl76A0UD+3p/RxV/DcfRbSKyqN6WCRJDQyNEfZ6N9mQqA0WTEYDSgNxnI1yrJ1uSaH9o8sjW5KHUqdEYdWoMWjUGH2qBhy+HtXP34xH0pZwDuAxqSdzkdC28bPvzwQwRBYN68efec59/8aexdmnDsj5fQKJNR5ydz6NenaNPnYxq2fL5CMjzoCFIpFi26orl0HNteI4spZwC6uAiM+dlob17FpveoWpKyZqkDHxEiIiIiDyfOlvDzAPjkFHwdZm779SpczYJv+oF37eTmLoaVlxVN5zQl5ocYci7kgAmSdyWTvCsZmwY2OLabjU3LcMiPAYPBXIPRoMeoykf972EwGdFcOUn6itdxGjsPuaffvS9ajUgECRKpBDlyrGSWuN0j0e2FCxf4fOG7WLhZ03hO5worZwAyGzlN5nUDwMLNusiCVh4lzdmzFR2e/IWIo3NIjz+Byajj3L7ZZKeE0eqx+UhlNV8XujaQudfHedwH6FPjkDi4lRxw67DPuvMApHZOxbqMGhWS/9QRfRgQFTQRERGRakQmgfc7Q7ArzDoMagOcT4OBW81KWseKV5SqcqRWUgImB5C0I4mkHUkU+uIrY5QoY5SAA7aB3fHo44FDSwcEifmMVtO+H1nrPsGkysOQFk/Gyv/h8OybWAV3r73NVIDCgACjk0Djtzvdl3L2X7yGBQLmcoOCIDB37tx7zlFYudBz5EbC/llA1Lk1AFwPW0d2WjjNuszA1bdTlVUgqOvI3EtPWO8+71eM+VkgFD9KNxmNZKychtTRHds+z6Jo0KImxKwRaiTNhoiIiMijzrBGsG0o+N6ymqWpYNSfsPZK9eVLqwiCRMD7SW9aLGiB91BvrHyLWyTyr+YTvTqayx9cJv1oOkadEYsm7XGd/iUy74YAmDQqsn+aT+7O782WtjrOvA/mkZ2dTf1XW1WJclaI59DG2AY5M2/ePNLT08s1RyKV0/qx+XQY8AUSmSUAmUlnObrlBbZ92YxDv4zgyollpCecfiD+tlWNIJEgtXcpYT3ThIeiT45FE3GK3B3f1Xqy5apEtKCJiIiI1BAtXGHXG6DqAAAgAElEQVTXCJi8H44lmv3S5hyFnTHgZmW2tskl5p/OltDBE9q5QxXqDvfEws0Cr4FeeA30Qp2sJvNMJpmnMtGkmB3ZNSkabvx8g4RtCbg/7o5HXw9cpy4n+7dlqM//DYDy4C/o4q/h9PycEmWA6hKff/Y5J06eIHbFeQLe6YTcofLHiSaTiYRfIsiPyGTZsmUVTh3k12wk9i6BnNg2kYK8BPOaRh3pCaGkJ4Ry5fhi7F2a0KLH23g17FfpklEPPEYDUicPDFkp2D4+utjfQxsXSe6f/4cgk2PVvh/W7frWoqAVR1TQRERERGoQZ0vYMBA+DoVvLprbjiSUPV4qQHMX81FoN294rL5ZiasJLD0t8R7sjddAL3Iv55K8N5n8q+akrPpcPYl/JJL9bzYBkwNwfO5tCuo1Ifevb8BoRHv1LOnLp+A07oNSywHVBQIDAzly+Ag9evUgemFopZW0QuUs5c8oli1bdl+l7gCcPFrSf/whkmMOkhp3lNQbR8i/I71IbkYkx/8Yj4tPR4J7vIOrz6Ob5N0yuDsWzTqjvnwCi6Ydi/UZ87PQxVwCQBFQspSkyWSq0wqueMQpIiIiUsPIJDCvC6x8DBzuYR0zmCAsHb67BOP3wuO/wa6Ymj0WFSQCDsEONJnVhKA5QTi1cypKAl8QW0D4x+HkX8vHpucInF/5rCgFgiErhfQvp6M6d6DmhK0ghUqajc6C6IWh6HI097VOVSlnhcjk1vgGDqZt308JmXCMgS+fol3/JTh7tSkak5FwikO/DOPYH+PJzXh0yyYJUhlWLXuUULZMutuJpYX/BFuYdFrSF79C3u4fMeSVr+ZuTSNa0ERERERqiRGNYVBDSCsAnRH0xts/Y3IgNBlCkyDijvvH9RyYuA/ae8B7nczHoDWJjb8NDV9pSEFcAdFfR6PN0KLP03N12VXqjaqH22MtcZ2xiqyfFqC7GQk6DdkbPkN98RjW3YaiCGhZ56wWlbWk3amczZj/ZqWVs9KwtvehQfCz+Ld4hsSoXVw68il5WdEAJEXvJfXGP7R/Yin1goZW+bUfVKxa9cSyxU5MOk2JtB2qfw+hT7lBfsoN9ClxOI29dzBHTSNa0ERERERqEQsp+NpBAwdo7GTOn9bSDYY2MudLOzAKLo2BNf2LR3yeSYFh22H8HriRW/b61YV1fWuavtMUu6Z25gYj3Pz1JrE/xiJYu+Ly2hKsOoYUjVdfPErm12+SvvgVlMe2Y1QXlLFy7XC/lrQ7lTPfF5tztPFVfrrye7U5qwuCgE/jgfQbd5B2/RZheau2p0GvJnTHa4QdXoCxEgl7HzYEqQyJpQ2CvLjCbchIAom5VmhdzasmKmgi940gCFX+TbigoIA//viDCRMm0LJlS+zt7bGxsaFVq1bMnz+f/Pz8Kr2eiMiDgJMlhPjDlifhh/7Q2PF2394bMGALHIyreblktjIav94Yj/63yxNlnswkfGE4qiQ9DqNm4DBqBhLb2wLrU26Qu/VLUheMJmfzF2hvhNeZyLuKKml3KmfdX+uPx4CGGE1GVl74idlHPyVXW32fVxKJjAYtnyPkpaP4NX+6qP3qma85+vvzaAoyq+3aDwN2IWNxf2ct9sOnovBrWqxPl3gdQ05GLUl2G1FBE6lTbNiwgeHDh/P9999jNBoJCQmhR48exMTEMG/ePDp06EBqamptiykiUisIAvT3h/0jYVFP8LyVGitHC2N2w4rzNZ+yQ5AK+D7lS4OXGyBRmG8p6iQ14Z+Ek7w7GasOIbi/tx7H5+cgvyNHlUmjouDkDjJWTiNt0UTyD/5aJ26K5VXS/utzdmjlTl5u8WxR/9/xJ3hm51SOJpyuVnllcivaP7GU1o9/jCAxH+Olxh3lwPoBJF3fT05aOAV5ieh1BXVGEa4rSB3dsOk2pES7Pj0BqcPdExzXBKKCJlKnUCgUvPrqq1y9epVLly6xadMmdu/eTWRkJG3atCEiIqJa/DtERB4kZBJ4LggOPw0D/M1tJuCz0/DKflDqal4m5/bOBM0JwqrerfxpRkj8I5HIxZFos4xYtXkM1ylLcZ25GuvOAxEUlkVzDak3ydu5htSPnidr7UcYC2rhzPYO7qWklRYQIJVImRT8HMt7vo+d3FzyKk2VyfR/FvDhyS/Iq0ZrmiAINGozjp6jNmFhbU7rUZAbz7GtY9m3ti87v+nAHysas/WLhhxYP5jM5H+rTZYHHaNGhczNt7bFAEQFTaSOMWbMGL766isaN25crN3Ly4tVq1YBsGXLFrRabWnTRUQeKWwV5moEb7YvCqpkZww8+Yc5yKCmsfK2IujtIDxDPIsEUkYrubLgCtGro4nbGEf6v9bovF7A8uk12Dz5JoqGd6Q/MBlRh/1D+vKp6BKja34Dd1CWknavaM3uPh34ZeBKunq1LWr7M+YAz+x8nWOJZzGajNUms5tvJ/q8sAsnzzal9hsNWrKSz/P3xqFEnv4aUzXK8qAisbBC7tWgtsUAQDA9wjbPc+fO0a5dO86ePUvbtm2rbGxVEBoayrVr14qeN27cmE6dOlX7dStCof9ZTb2FCgoKsLExfzNNTEzEy8urXPNq+rW7F5mZmWUWen4QEfdTN9gfB1MPQN4t65mDAlb1gVY2tbOf/Kh8Yn6IQZt+9y9TFm4WWNeToCAK4v5Coo5FEAC5BY6jpmPVtk+JOTX5Gl29epUevXqglGsIeKcTKTuvlyuVhslkYvv1/Sw9vwal7nZAhEwiw93KGXdrV9ytXPC0caObU1va+ZXM03W/GPRq4q5sITczCp0mB606B50mG2VOPAW5N4vGefj3pkPIcixtSql9WQke1P+huoaYZqOOMnLEcOITk4qe1/PxJi7+LtksHwGuX78OgFwuF//5RUT+Q9/6sGM4TNgL17LNfmkv7oL/tbDkzS5m/7WaxLaRLc3eb0b85ngyjmdgMpT+RU6TpkGTBuADTEKuyMZOuh0LUzjZGz5Dd/MqdoNfLpEmoaa4MwVH+JuH0OVry5XnTBAEhgb0o5NnaxacWknorWNFvVFPojKVROVtX9qNwnbe0k9mWED/KpFZKrOkQcvnSrQbDTouH19M5KlVgImU2EPsW9uPjgNW4OHfs0quLVJ1iApaHUUhlzO5vR9vdWvEZ8ei2Fe+cm4PNV988QUAISEhWFhUviSLiMjDRoAj/DUMph2C3bFmv7QvLlkTpYRlvcFGXrPySC2l+L3gR71n66HP1aPL0aHN1pp/ZmhRXleijFVi0t9W3nRaRzIZg0IajYPFDpRHtqKLv4b98CnIve+vIoFer+fff//FYCi9hmWDBg1wd3cvc36hkjbiqRFMemUSr7/+ermv7Wnjxpe9P2RHzEEO3DxOSkE6KQXp5GjzisboTHo+OvUlYekRzG43CUtZ9Xy+SaRygnvMwb1+N07vmoZamYqmII0jv4+maZeZNOsyA0EQPZ/qCqKCVocIDQ1l5IjhKORy4pOS0Dh5YiGToNYbuZmYTIC/H1qdjs1btta5487qZufOnaxZswa5XM6CBQtqWxwRkTqLrQK+7QdfnIclZ8xK2o4YiMo2H3kGOdW8NU0ik6BwVqBwVmCDTbE+o85IwY0C8q7lkXMhB2WMEgCtIYC0gqlYyc5jH70X7dJXsWzdC7v+L4LMtkLX//7775k0aVKZ/Z06tOfkqbtHWwYGBnLp4qUKXbcQQRAY3LAPgxvePq5V6zWkqTLYGPknm67tAGD79f1czYrh8+5v423rUdZylcbDryd9x+zj9K7ppMSa66eGn1hKdkoYHQeuRG5Rd+unPkqICloVkb58SqXLRZy5EEN8YhKT2/uhcfJkRFNzAsKnmnoiABYyga/PJHFm0XT8W1XOiVFq54Tr9FWVWqOmCA8P54UXXsBkMrFo0SJatWpV2yKJiNRpJALMaAstXGDqASP5egmRWdB3s7kWaGu3Ww93c0WCKqgRfv+yyiXYNrLFtpEtniGeZJ/PJmFLApo0DSBBpW+HWt8CR8st8O9h1BeOIGnRHf2gl5C5epfrGkajEUGAfS925r+66eLj10k31ryzvKXMgnp23sxuP4kGlj4sv/IjGoOWiKxoXtwzkwVdZtLVu131Xd/ale4j1hJ5ejWXjn4KJiNJ1/dzYP0gug5dg71LYLVdW6R8iApaFWHIy8KYU7lzSFOBOQz7rW6NsJDdNjO383aknbcjGr2Rr8/cwFSQX+lrPSjEx8cTEhJCVlYWM2fOZNq0abUtkojIA0M/P9jQJ5eZoY5EZZvbMtVw8Kb5AWAphdfbwOSWYFnLdwRBEHBq64RDSwfSDqWRtCMJQ4EBExZkqUejNfhgb7EH48V/SLt0BLlPYyyatMOiSXvkfk3L9FOzs7PDZIIGjtZYyaXF+uRSAXsHh5rYXpn08e5Ka5/mzD76KTfzk8jR5jHt8HxeCR7NhOZPI6mmY0dBkBDUcQqO7i0I3fEaOnU2+VnXObh+MB0GrMCncci9FxGpNkQFrYqQ2jlVeg3B2uyT8NmxKNR6I0819aSdtyPTd19i02WzZc08zhaJg2uty1vdpKen069fP+Li4hg/fjyLFy+ubZFERB44GtgZ+WsY/HjZXNvzfCpk35HWS22ARWdgUyR80BX61a/5I9D/IpFJ8OjrgUsXF25uuknmSXNWfKWuJ3rq4ahYh1RSgC7+Krr4q+Qf2IhgaY2iQTASe2dzaR9LaySWNkhsHbFRyG7NN5RQ0JQ6A3b2taugATR2asDaJ5bwwckvOJwQigkT/3dxA5cyrjK/8wwcLOyq7dqe/r3o8/xOTmyfQE5aOHqdkhPbJxDUeRrNu8xCkEjvvYhIlSMqaFVEVRwXtg8Npd7JEexLh5uJyQiYrWebLpujOfelm6M527+5HI+H3ActLy+PAQMGEBERwYgRI/j222/rXIFlEZEHBTuF2Ur2OuZKA3F58G8aHE2AXyPBYIIbeea6no/Xgw+7QsPa11mQ2cjwH+ePTQMbbv56E4yg0TUgXTYbN5e/kGSdKRprUhegCQ9Fozfyz40MZBIBG4UMW4WURKU5CCFPo8fVWlHsGnk6E/aCQHh4OHl5eUWP1q1b4+/vX5PbxU5hy6Iec1gbvoWvwtZhNBk5lniGF/fM4PPucwhyvr8gifJg6+jHY6O3c3bvm9yM+AOAiJNfkJ1ykY4Dv0RhWQfeEI8YooJWh+jUqVNRKo0Afz8sZAIa/W3fiKiY2FqSrGbRaDQMHTqUM2fO8MQTT7Bx40akUvEbnIhIVSAI4GdvfgwNgAkt4L1jcOJWVp+DN+HwJujlC8MawRN+5sCD2pNXwL23O9a+1kT/XzT6XD0GlQUpiSNx6TgOB584TCmn0V49h1GZw9+x6by07UKpa+mNJVN9GE0mtm7dytatW4u1D3nySbZt314te7obEkHCuGYjaerciHePLyZbk0uiMpWX9s3mrfaTGdKwb7V9WZXJrek48EucPIIJ++djMBlJjjnIwfUD6TJ0DQ6uQdVyXZHSERW0OopWp+PrM0l8feZGbYtSoxgMBkaPHs3ff/9Njx492LJlCwpFLd4dREQecoKc4bfB8Od1mH8SkpRmi1qhn5qlFPr7wfBG8Hh9c5mp2sC2kS1N32nK9f+7jjLGnJoj/Xge6YITDsGjcH/2Naw91Fhs2gTb/sehcV0wmSBfq0epMyARBBo5W5dYd3n/IGKzVdjIpUUWt7l/R6LR3L1QenXTybM1655YxlvHPuNyxlW0Rh0LTq1kV+wh3mj3Mo0c/avluoIgENh+Mg5uzQn961W06izys2M5uOFJOoQswzdwcLVcV6QkooJWR9m8ZWuJSgJ1lc6dO5fZN2PGDJ555plyr/Xll18WfZN1dXXltddeK3Xc4sWLcXWtnB+eiIiIGUGAIQHmZLdfh8HGCEg0Z7tAbYDt180PX1uzxW10kPnYtKZROCkInBXI9V+vkxeah1FrBBPkhOWQE5aDla8VztaNcbZyxtvOElvFvW9xDZ1saOhUPPWHpUxCLZQzLYGnjRvf9vmEJee+5feo3QCcSb3Ic7un81SjECYFP4djNaXE8PDrQZ8Xd3Ni2wSyUy9h0BVw8s9J1GsyFP/g0bjX7ybmTKtmRAWtjtKpU6cHJtdZaGhomX1JSUll9pVGVtbtVCX/PXK4kw8++EBU0EREqhhrOcxsB9Pbwulk2BoFf12HrFvGpPh8+PAkLD0LzzeFl1qAT8VSklUaiVyC80Bn/If7k340ndS/U9FlmdUpVbwKN9zY+fxOlNpoJMIFLGWXkQgPbu1ehVTOnA6v0cWrLcvOf09CfjJGk5Hfru1kz41/mNj8Gbr7dMDX1rPKoz1t7H157Nk/OLtvNnHhWwC4GbmNm5HbsLbzwa/5KPyaP42to1+VXlfEzCNZi3PVqlWsWrUKlUpFbGxsnazFKVJ11LXX7mGrUyfup25T2f3ojHA4Hn66fDs1RyFSASa1hLc61OzR5517MhlMZJ3LImV/CgWxBSXGCmixURzBTnEAQSjf7e6VPy+g82/N7j17qlTusijva6QxaNkQsY3vr/yGSq8u1mcjtybIKYAgp4Y0dwmkp0/HKqtIYDKZiP73J64cX4RWnV2i361+NwJajcW70RNIJLKH7n+otngkLWhTpkxhypQpRTduEREREZHSkUvMR59968PVLPj2Ivx+DTQGs6/aVxcgLB1W9zEnwa1pBKmAcwdnnDs4o0pUcezHY6guqfC2MyexNaEgX9sHnaEeTla/IBFUNS9kFWEhVTC++SgGN3iclRfWsvNWFQAApa6As6kXOZt6EYCG9vX4vMcc/O19K31dQRBo1GYcDYJHk3R9H7GXfiU59hCYzEFsaXHHSIs7hpWtFw1bvYBTvYGAqKBVFvEAWURERESkXAQ6waKeEDoa/tcGZLeCCY8mwMCtcKmW82dbeVuR2SiToRuHsjvqfcLT9mI0metvagyBpCqnoDN4FpvjvWQf3kv2MXPPZeb+Hcnnx6K4lqGsDfHLjZu1C/O7zGDdE8uYFPwcPX064mFd3OXjeu5Nxu6ZxYGbx6vsulKZBb6Bg+k+4mcGvXKa4B7vYut0u6qNKj+Jy8cWcWxTP87smYVOm19l134UeSQtaCI1x6effkpERES5xoqO/yIiDwZu1uZjzcfqwSv7IE0FN/Ng6DZY0sucnqO2aNCgAc7Ojnx58Qx2dhG09/mXVxpNxk5uj9HkQnrBqzha/o6VPKzYvKsZSvK1evJ1BpR6CPF1x2Q01OkkrUHOAcVyo2WosgjPjGLlhbVE59xAqVfx1tFPeTFoOFNajUFWhXuxsvWkScfXCOwwmdQbR4n69weSru8HkxGTUU/spV/ISDxL16HfYedci2+IBxhRQROpVnbv3s3hw4fLNVZ0/BcRebDo6Am7RsDL+8wVCtQGmHLQfOT5TsfaScnRoUMH0jMyi7Xt/2M/V9ZeoZlbM0woipWNKuSv5zr+Z6UUUj9+EcuWPVDUD0Lu2xipizeCpO4ePLlYOdHdpwPtPIL5+NQqdt8wf/b+HLGVy5nXmNV2IvXtvLGSVd1ZtCBI8PDviYd/T5S58Vy/8DNR53/EoMsnL/MaB9YPpuOAFXg36l9l13xUEBU0kWrl0KFDtS2CiIhINeJlA78/Ce8ehY2R5rb/C4PLGbXnl/Zfcgw5vLz9ZU5OXI7B1AEwl43SGb1xsDhJjiYHl9eWUHBmL+oLRzBpzMEGxpx0Co5spTD0QLC0Ru7TGHm9QBR+TZH7N6+TZfOsZJYs6DKTYNcmLD23BoPJwLnUSzy/ezoALpZO+Nh64GvrRROnhnT1aou/vW+lE+Da2PsS3GMOTvUGcOXwLHLTI9Br8zi+bTxNu8ykWZcZYmqOCiAqaCIiIiIilcJCavZNC3aDucdAbzL7pQ3YAmv6Q4taNozn5eWhMWhwstyMzphIjmYwIEVraMS6Eet4c9+bKBoGo2gYjGn4VNSXT6A6ewBN5BkwGorWMakL0EZfQBt9gUIvNamLNwr/Zsj9mqFo0ByZR/06cSwqCALPBA4myCmAt499RprqtlUxQ51FhjqLsPQIdsb+zbLza/CycaebVzu6erejg0fLSlnZrO3r8/jo7ZzZM4v4q38CEH5iKdkpYXQYsEIsG1VORAVNRERERKTSCAKMbQZNnW/7pcXnm/3SFvcyVyKoLfLy8hAE+ORoFBCFh80p+ga8gbXcCS87L9YMWUPGiQxcurggyC2wat0bq9a9MSpz0cZF3CrKfg1d/DWMOcUjIQwZiagyElGd3Q+YrWwKv9sKm6JhMIK09m61rdyasiHkC7Zd38f1nJsk5CcTn59Mhjqr2LgkZSqbo3axOWoXFlIFPX06McC/F1082yCXyit8XZnChk6DV+N0phUXjywEk5Gk6/s5uGEQXYd+j71LYFVt8aFFVNBERERERKqM0vzSph6EA3HQwwdauUFjR5DW4ElXcHAwzZoEcThXb27IjWZfxjv8r8UMGjsEYiGzIPbHWNKPpyO1vGX9unXaZ+Xlg2dIO6RW5nZDbia6m5FoYy6jvXEF3c1I0N+uO2BSF6CJPGO2vgFSV2/sB03EokW3aquheS+cLB0Y12xksTaVXk1cXiKnU8I4nniWc2mX0RvNfx+NQcu+uCPsizuCg8KOvvW7EeLXi2DXJsgk5VcbBEGgSYdXcXQvLBuVTX5WDAfXD6Z9yDJ8AwdV6T4fNh7JRLWFVCSBaV1LdipSfuraa/ewJXEU91O3qa39aAzF/dLuxFoGwa7QzRsmBoNDBfOpVtWejDojNzfdJP2fu+cHsfCwIGByAFbeViX6THotuoRotDGX0d24gjb2Msa8rBLjFA2DsR8yCblvSctRXXjPKXUFnE4J41jiGQ7ePEGONq/EGAupgmbOjWjp2pRg1ya0dA3C2dKxxLjS9qPMiePEtolkp10uamvScSotus2uE0fCdRHRgiYiIiIiUuUU+qW1dDMXYVfpb/cV6CE02fxYG26O+BwVCJIaNjBJ5BL8nvfDxs+G+N/jMRQYSh2nSdEQ8WkE/mP9cWpXPChAkClQ+DVF4dcUMGfdN2Qmo429jCp0N9rr5nQe2usXSV8+Fat2fbEb+BJSh7oVsW4jt6a3b2d6+3bmrfaTOZF0nl2xhzicEIrGYC6VpTFoOZ92hfNpV4rm9fDuwOutx9LQof7d13eoT+/R2zh3R9moyFNfkp16iU4Dv0RhVfeCLWobUUETEREREakWBAHGNIMRjeBCOlxIhX/T4EKa2T8NIF0FMw/Dz+HwcTfzEWhN49rdFefOzhhUtxS0W+dK+jw9Md/HoIpXYdQYuf7NdTye8MBnmA9CGdqkIAjIXLyQuXhh1bYPmssnyP3rWwzpCQCozu5HfSUUx+ffxjKoQ01sr8LIJDJ6+HSgh08HlLoCDsWHcjLpHGEZkSTkJxcbeyTxNMeSzjIsoD+vtBiN610ULZncig4DVuDk2YqwQ/MxmQykxB7iwPqBdBnyHY7uzat7aw8UooImIiIiIlKt2CrMx5ndvG+3xeXCR6GwI8b8/HwqDNoKzwXBe53BXlGzMkpkEiR2xR3j5PZygt4K4sbPN8g8ZY6CTNmTQkFcAQ0nNkRme/dbqCAIWLboikVQBwpO/EXe3nWYVHmYVHlkrXkP2yfGYvv4s9W2p6rARm7NoAaPMajBYwCkq7K4lBHJhbRw9sYdIaUgHaPJyJao3eyKPcTYpiMY4N6rzPUEQaBx24k4uDUj9M/JaFQZKHPi+HvjENr1X0z9psNramt1HjEhiYiIiIhIjVPfHr7pB78MMgcNgNlwtT4CBm+FqJI1uWsFiUKC/0v++D7tW3THzAvPI3xhOAU3SxZn/y8ajYZzF8KIsK7PzZD/EW7jR1hKLmHJORz/aQWXl88qyrv2IOBq5URv385MazOe3wetZkrLF7GRmX3zVHo1X1/cwKTj7xGRGX3XddzrdaXPC7tw8mgFgEGv5tTOqVw49CFGo/6ucx8VRAVNRERERKTW6OED+0bC3M5geyubQ3SO2Zq2J7ZWRStCEAQ8+ngQOCMQmZ3ZaqbN0BLxWQQZoRllztNoNPTq2Yv27dvTvn17OnbvTZ/53xGyLrTo0fbNFRyZ9zK6lLia2k6VYSmzYHzzUWx98v8Y1Xgg0ltJaJNVaby0bzbbovfddb61vQ+9n92Cf/Nnitqunf2GI5tHoyko++/6qCAecYqIiIiI1CpyCUxqCSH+MGEvhGdCvg5e2gsz2sLMdjUfQFAadoF2NH23KdFfR1MQW4BJZyL2+1gKYgvwHemLIC0u5NSpUzl/7jxL+i/Bw9aj1DWXnljMK+sPscdyIkET38eqZY+a2EqV4mzpyFvtJ/NM4GDmnVzO5YyraI06FpxaycWMSN5s9woW0tLPrKUyS9o9sQQnz1b8+/c8TEYdaTePs39dCF2HrsHJo2UN76buIFrQRO4bQRCqJa/P0qVLGTFiBI0bN8bBwQELCwv8/PwYO3Ysly9fvvcCIiIiDyR+9rB9KAxpeLtt2TkYvwdytbUn150onBQ0eaMJrt1vR2GmHkzl6rKrpB9LJ/dKLqpEFatXrua7775jTrc59PLvRZBrUKmPT/p8hkSwZcJvp0n5/kNyd67BZCw9mrSu42/vy7d9PmFwvceL2v6I3svE/W+TmJ9S5jxBEAhoPZZeT/+GpY07AKq8RP7eOIzYS79Wu9x1FVFBE6lzLFy4kF27duHs7EyfPn0YNGgQlpaWrF27lrZt27Jr167aFlFERKSasJbDV33gvU63rWb748xHnldLphcjLi6O9957jz59+9GmfUe6du/Jc889x65duzAajdUio0Quwe9FP+o/X7/IapZ/LZ8ba29w7Ytr/PLaL/xv+v8Y1WwUTzZ58q5ruVi78Hm/JVxOU/LewQiUB38l87t3MSpzq0X26kYhlfO/ZmP4sPOMIqtZeGYUL+yZwbHEs3ed6+rTgT4v7MLZqx0ARj2Q3w0AACAASURBVIOGM3tmcv7AuxgNdURDr0FEBa0Os2DBAiQSCQsWLKhtUWqUbdu2kZWVRWhoKFu2bGHLli1ERkby1VdfodVqmThxIgbDg/kNU0RE5N4IArzaCtYPAMdbSWyv58DgP2DnrajPs2fP8uSQoTRo0IDPlq3keKY9V61a8a/ej61HLzNw4EAaBDRm+fLl1fZ54dbTjcA3ApE73i6FlKZMY/a+2bRwb8HMLjPLtU5z9+a83X0O6y8m8POFeLRXz5G+fAq6+GvVIndNMKjBY/zYbxG+tp4A5GrzmX54Pt9c3IjRVLbibGXrSe9nNtOw1YtFbdH//sjhTU+juosV7mFEVNDqKAsWLGDu3LnYNndh7ty5j5SS1q1bNywtSxbqffXVV2nUqBGJiYlERpaSnlxEROShoqcv7BoOzVzMz5U6cwmpV7/aQ5eu3dh3Lgq70atx/SQB58m/4/jitzi99DNO7/6L61snSPfoysxZsxjx1EhUKlW1yGjb0JbmHzYn4LUAfJ/15b0z7yEIAp/2/bRCNSyHNBnCqGajeO9gJBeSczBkpZD+5QwKTu2uFrlrgsZODfj5iaX09OkIgAkT31zayPTD88nRlKxUUIhEqqBt309p138xkltWuIzE0xxYN4CMxDOlztFqtTw7+lkGDBqIUqksdcyDhqig1UEKlTPvUU0IfKcL3qOaPHJKWllIpeaSIApFDSdJEhERqRXq3/JLGxZgfq6+spdN88YgCx6K85yz2PR8BYmlbbE5giCgaNgZx5d+xunVbezYvYfnnn+h2ixpUkspjq0cse1oy9nIs4xtNRZX64pXCpjWeRpGBM4ob32+6bXkbFpK9i+LMWnVVSx1zWCnsGVxj3eY0vJFJLeiPI8nneOFPTMIz4y669wGwaPp/cwWrG5Z4dTKFA79OpLrYeuKjdNqtYwcNZLNv29m/8H9DBo86KFQ0sQozjrGncqZ13BzzbbCn3PnzgXg/fffrzX5apO1a9cSGRlJYGAgDRs2vPcEERGRhwIrGXz5OATa5DNjxrNYNOuP44T1CNJ738IsWw6GCb+w7evhfPPNN7z66qvVJqeNjQ3NgpoRfY8cYGURmx2LwWig17T5WGdcpODEXwCozuxFl3ANpzHvI3PzrUqRawSJIGF881E0dwnk3eOLydLkkKRMZcK+t5jdfhLDAvqXOdfZqw19XtjNyb9eJT3+BCajjnP73iIr+QKtH/8Ig1GgRXALoqOuYVnPHkEqcOTIP9Sr50vr1q2LvtTfC08PT3786adyj68JRAWtDlGaclbIo6ikLVq0iMuXL6NUKgkPD+fy5ct4e3uzYcMGJBLR+Csi8ighCGB5YT0mdQ4Oz68ul3JWiGWrIVi1Hs7ylV8yefLkaok+L6R7z+4c2HLgvuZeSL6AXCanQ+cuWFo+hqJBC3I2L8ekVaNPiiF9+VTsR0xF7huIIJUhyOQgkyOxsEKQV7DifC3Q0bMV60KW8fbRz7iYEYnWqOOjU18Slh7B7HaTsJSVvgdLGzd6jtxI2D//z959x1Vd/Q8cf93Lhctly1Bx4gDcuLdiOdNyj4bl+P4yV0MrM3PlSFOzaZlmSsNRjsqZo0TNldvcoixBZG+4XO75/XHlJnFBROBe4Dwfj/voy/mM+35/L3XfnM8Z87l5Zg0Aty+uJ/7eJb75VU/QzZsIAX7OWlAATdRABhlxxwsV18UbWuwd3BBCFFOmxUMWaMXkxd+nEptuYopRId386Tw3Npw1WZzleLBI+/7KNuoP9yvy+7lpKvF97+VFvr40/P777xw48O9/6GrWrMn3339Pq1atzBiVJEnmIITg8xVfomn2DCrXgjfmNkXjP5HrH3fn0KFD+PvnvxXR4+rYsSOrVq0iKTMJJ7XTI117Puo8LVu2NI7B1bR8ElX1+iR8Nx9dVAgiM43EDUvyXqhQom7UDvuuQ7Cp27REC9DHVcXOnVXdP2D52TX8fGMXAL/d2s+1+Fss6Tyd6vcfZ/6X0sqa5k/Mo1IVP87sm0a2LoOEqPP0aJzNDXVdzvwYRNdWdrRunHf8ckHuxuh442I0Cz54D5XKskoi2Q1RTGLT47mXHlvk142NZ3Fs4p5vcZbDc5APjk3cubHx7GO93+MUk6Vl//79CCGIj4/n0KFD+Pr60q1bNxYuXGju0CRJKmWXL1/m0sULaDqPK9L1Nr5PoK5Snx9//LGYI8utY8eOAFyMuvjI116MuUinzp1ytVlXqYXba5+hadk9/wuFnsxLx4j76i1iP32V9LN/IrItd7skaytr3mk9nvkdphqX4rgWf4sXf5/KkXwmAeSo3WgInYduITnDcJ2LoxXTWqRTzceRjfuSH7kXbOuBFNzd3Rk3rmi/VyXJssrFMsxNU+mxrvd+tgU3Npwlctv1Aou0yG3XSf4nBu/nWlBZ41bk93vceEuTi4sLXbp0YdeuXXTo0IFZs2bRq1cv2rRpY+7QJEkqJZGRkQCoPBsW6XqFQoGiSkMi794tzrDyqF+/Pu5u7lyIukCnWp0efsF9USlRRCZGUjuyNiHfh2BX2w4Hbwc0nhqUag3Oz01D3bQT2utnEFlaRHYW6LIQuiyyIoLQJ8YAkBV+nYQfF6HcsRq7tn2wbd4N6yqP3uNYGp7y6oa3ixdvH15EWEqkcSmO+s618XbxwrtSHcM/Xbxw17gChgkB/5s4m0OB4bwzrSbe6kysgHFP2jB3ZTKnL2cWuhftboyOQ6fT+Wj5B2g0mhLMtGjKVYEWGxvLzJkz+fXXX4mNjcXT05Pp06czfvz4En/vx35cOBDmN5xvHGNmqkiL3HadiJ+vMW/evAoxBu2/rK2tGTFiBKdPn2b79u2yQJOkCiQzMxMART5bBhWKSk1GRskuAKtQKOjUqRMnTpxgjG4MtqrCFQuHQw8D4GvlS8yRGDhiaHdt70qNITWwdrJG07Qzmqad81wrsnVknA8kJXALujuGmZH6xBhS9v1Ayr4fUHnWRdPcH9vm3VC5eRZPosWkvosX3/deztwTn3Iw3DBm7GZiCDcTQ9gdEmg8r02VZrzaZBTTX36TXbt3UeeNVmz1qkzX5Dt0SImicX01jera8NPeZFo1UhfqMa8l955BOSrQUlJS6NKlC9WrV2fDhg3Url2byMhIsrKyzB1aoeUUXaaKtIpenOVwdzdMXY+OjjZzJJIklSYXFxcA9CkxWFWqXrSbpETjWt/0npjF6fkXnue5Hc8xYNMAnm/8PEMbDcXexj7PeUIITt45ybfnvuV0xGk61OmAu707PPCULu54HAnnEqjWvxqVu1XOs98ngMJKhaZld2xbPIn21kVSAzeTeeUE3H/cp4u8RXLkLZJ3r0XdqD0uI95Eae9cYvk/Kgcbe5Z2fpdNN3byy83fuZ0UTrbIvSTKiTvn2DhtDUnn71F3SmucW1RBAIFONYiytqNvQgjDezkyd2VsoXrRLL33DIpYoJ0+fZp9+/Zx8uRJTpw4QUREBGq1moyMgtdpycjIYNGiRWzYsIHQ0FBcXV3p06cP8+bNo0aNx5s6vHTpUtLS0tixYwdqtWEmiJeX12Pd0xxMFWmyOPtXYKDhL6p69eqZORJJkkpTs2bNsLN3IP3sFqxrPvoEqeyECDKD/qLTpI9KILrchg8fTqtWrVi8eDEr160k4GIAIxqO4Nkmz+Js64wQgsOhh/n23Lf8E/UPfk392PrFVgYMGIDQCtLD00m+kUzU3iiy07LRZ+gJ/ymcmCMx1HquFo4+jibfV6FQoK7XDHW9ZmQnxpJx4RDp5w6SFXLFeE7m5ePEfDKZSqNmY13Du8T/vygshULBsz5P86zP02izswhOCudGQjA3E4LZf/sIhz/aSdL5aOrdL84edFXjSqxKw2BlEI3qJheqF83Se88AFKII80oHDhzIr7/+mqvtYQVaRkYG3bt35+jRo3h6etKlSxeCg4M5efIkHh4eHDt27LG+dJs0aULz5s1xcnJi27ZtODk50a9fP+bPn4+9fd6/XADOnDlDq1atOH36NC1btizw/o9ybnHIWXLDsYk7yf/EWGRxlvPLX5xTkw8fPkxERARDhgzJNaMmKyuLlStX8sYbb6BWq7l27Ro1a9Ys1D1L+7N7mLi4OFxdXc0dRrGR+Vi28pTPpEmT+Gb9VtwWhqBQPdqjzuQd88ja/yGREXeMvXGlITw8nGXLlrHq61UohALfSr6kZqdyPfo6nTt1ZuasmbRu3Ro3t7xjirOSs7iz7Q6xf8Xmaq/SswrVB1U32Ztmii42kozzh0g9tAV9SoKhUWWD85DXsGuT/xpkRVWcv3NarZbBQ4ewe/cuY89ZftR6HV6nrrH+k1u8M8Y13160uzE6Xv/wHosWf8i0adOKJc6SUKQetA4dOuDn50ebNm1o06YNVauanhb7oA8++ICjR4/SoUMH9u7di4ODYeXn5cuX8+abbzJ27Fhj7wgYPuC4uLgC7+nk5ETlypUBCAoK4ubNm4wYMYLt27cTERHB5MmTuXPnDps2bSpKmmaVU4zNmTPHIouzB7Vv3z7fY1OmTGHEiBGFvldQUBBjxozB3d2dVq1a4ebmRkxMDBcvXiQyMhJbW1vWrVtX6OJMkqTyY8KECXz55ZekHQvAvsvLhb5OnxpP6qGVdO//QqkWZwA1atTgk08+YcaMGXz88cfs272P2h61WT1rNV27dgXI97vO2tEar5e88OjiQeiGUNJC0gCI2hdFWmgadV6ug7Xjw7eTUrl54vDkCDQtnyT++wWGHjWdlsRNy8gKu45T/1cMa6pZmJwdAvbs2f3Q4gwgU6niWtvGODeIZ9O+/HvRth5IxsFOSWzQWi4dd8TZtRYah6poHKpia18Z5SNs0VWSitSDlucmCkWBPWhZWVlUrlyZhIQEzpw5Q4sWLXId9/Pz48KFC5w6dcq4xtXcuXN5//33C3zfUaNGsW7dOsDQg+fu7k5ISIix52Xz5s0MGzaMqKgoYyH3IEvuQSsLCjMI8+OPP+aNN94o9D1v377NN998Q2BgILdu3SImJgYbGxu8vLx48sknee2116hfv/4jxWlpn1156tEAmY+lK2/5jB49hu9/XE+lybtQNyxg6Yn79BkpxH3RD13EJdzfPcnk7nV5ty2oLGiRqcJ8RkIvuPfnPcI3h8P9vcatK1lTb3w97L1MPyUyeR+dlqRfVxp3KQBQ2DnmWehWVaUWTs+8grVnncIncl9x/c5t2rSJZ599lmpDffEcXPASVA9KvhzD9QXHTPai3Y3R8fqSe7z0jBP9ujjkudbK2o6WPRZRu9HQx47/cZXKJIEjR46QkJBAvXr18hRnAEOHDuXChQts377dWKDNnj2bmTNnFnjfB1eT9/T0xMvLK9djscaNGwMQEhJiskCTHk9JrLpcp04duc6ZJEn5WrXqa0JCQzm0oi+OQ5Zj12ksChvTg7y1oWdI+XEc+qhruL76OyqPuqy8AJdi4cvu4Ppoa5qalUKpoEr3KtjXtifo6yB0STqy4rO4tvQatV6ohXvHwu39qbj/aNO6pg+JWz83LNWRlowg9+bl2sQYYj9/Hefhb6JpXnIL+xZkwIAB9OzVkz+3/4mDryuOjQuXo2MjdxwbuLLRRC/algPJONhb0b2tnclrs7PSCL2yzSIKtFL5G+L8+fMA+fZe5LTnnAeG4kulUhX4erBA69KlC0FBQbk2w7127RpQNicLSJIkSXnZ2NiwYf2PjHnpJRI3Tibm3Rokbn6bzJtHyIq4jDb0DGnHAoj/sD0xC1tRmThO/nWYpS91RHX/e/rwHei7Df6JMW8uReFQ34GG7zXEvp6h10zoBCEBIQSvC0aXVvjFae3a9sFt0sfY1G2G0sUDpbO78aXQGHqWhDaDhB8WkvTb14gS2mi+ILa2tvz262884f8Et5b9TfKlwn9gnkN9CQnP4vTlTGPb3RgdgafTScmE1b/XoFXfb2nT5xOadJ5OveajqVavN571etGow9SSSOeRlUoPWmhoKEC+MzVz2nPOK4q33nqLn376icmTJ/PGG28QERHBW2+9xfPPP4+Hh0eB16akpJCU9O/aOGq12jgTVJIkSbIsNjY2fPPNaqZPf4eVK1eyes0aYvcty3VOj569mLz8F/r164dKpaIF0NAVxu2HmHQIS4YBv8LSrjDYciYzFoqNiw0+U30I/ymc6EDDkkOxx2JJuppE7Rdr49y4cEto2NT0wW3isjztIiuTxC2fkX5qHwCph7aQdecmLiNnYOVYuouc5xRp/Qf0589lf1L3rTaF6kkz1Yu25UAySgW0aN6S7dv34+T0aFtxlbZSKdBSUlIAsLMz3aWYM8sy57yi8PPzY9euXUyfPh0/Pz+qVq3KkCFDmDdvXp5zV6xYwYoVK0hPTwfIsy/btGnTeOedd3K1JSYmFjm2imzx4sVcvXq1UOcuW7bMuM5ZSUhMTHzoxJPSEB9v+dtsPQqZj2Urb/nAvzm5uroyY8YMpk6dSnBwMImJidja2lKlShXj5LUH//j2VsOGJxRMPebIxXgVGdnw6p9wIiyDqc3SsDbTuLSifkYOfRwQlQWxv8UiMgVZ8Vnc/Owmjm0cce3ritK26AmJnmNRudVEty8A9Nlog85zb/kEVD1HofRtW+AY5JL4nVu3dh0vjHyBw8uOUK+QRZrnUF+uLzjG6cuZ1KiiIvBUOrYeDixevRSdTlfo7wNzjeEslQItZ6xSfh9ocY1l6t69O3///fdDz5s0aRKTJk0yDh4PDAykefPmxuOmetCcnS1nUb+yZM+ePblm5xZk7ty5JVqgOTs7W8xgaUuJo7jIfCxbecsH8uZUrVq1Ql4Hvw6GmX/B+vt/O/5w05agVFtW9gB3M61ZWtTPyLWHK54tPQn+LpjkK4ZxZMl/J5MZlIlre1fUbmpsXG2wcbPBxtUG5aNUoT2fRevdlPjv5qNPioPkOHRbP8a6hjcOT43BxqdVvt/rJfE7t3vX7kfqSTP2ou1NxstThVKlwHtuB2Zc/oQJqpH09eqGg7UdGpWtRW4wXyoFmqOjYVG91NRUk8fT0gxTh3OW3ihtDg4OFt/VWVYdPHjQ3CFIkiTlorYyPNr08zAUall6OBYJfbbCml6G9rLExtUG79e9iTkcQ/jmcPSZerRxWu7uyrvvqI2bDZoaGuxq2KGpoUFTQ4PaXY1CabpAsfFqjPsbX5Kw4UO0N84CkBV+g7jVM7Cp2xTHp8ZiU6dxieaXoyiPO106Vifk24uE3MmixZjOKF1syRbZfHE+gC/OBwBgpVDiYG2Po409T9bsyPimL2BjAUttlEqBVquWYaPW8PBwk8dz2nPOkyRJkqSSNrIhNHCFcfsgKg0iU2HQb7CoM4zwNXd0j0ahUODR1QOnRk6EfBdC8rVkk+dpY7VoY7Uknv932I5CpcDGzcbQ2+Zug9pdjV0tOxx9HVEoFVg5ueI6bjGZV/8mefdadBFBhnvdukjsiilYuVVD7d0CG+8WqOs3N/m+xeVRirTUWwnc3XQdJydHbNVqAj/fxXc3t7Hu8hbEA/tpZQs9idpkErXJfHdlK6eiLrKk83Sq2pu3Ui+VAs3Pz7Atx5kzZ0wez2lv1qxZaYQjSZIkSQC0rgK7B8Mr++DvKMjMhqmBcD4a5nYAGytzR/ho1O5qvKd4kxmVSWZ0Jto4LZmxhn9qY7SkR6Sjz9TnukbohOH8qMxc7bbVbPF8ypNKrSqhsFJg27Atat/WZFw4TPLvAWRHGzpXsmMjSIuNIO34TlAoUFTxIv3+wriFcePGDWJiTM/QdHBwoEmTJrkeQRamSEu9lUDQopO0aNqcnzf9BICjvSOT/F6iU7XW7Lz9JwmZiaRkpZGSlUayNoW7aTHo9Doux93ghT1vsKDjm3TwNN/amaVSoHXq1AlnZ2eCgoI4e/ZsnrXQNm/eDMDTTz9dGuFIkiRJklEVO/jpaZh7DAIuG9oCLsPlWFjVEyqbnt9msRQKBbZVbbGtmnehN6EXaGO1pIWlkR6eTvqddDLuZaCN0aLX5i7cMiIyuL3mNhG/RVC1T1Vc27uiVCnRNPfHtmln0k/vI/3UPrQhVyD7/hIfQiDu3iZh/WK0t//BacCEAncpSEtLo2HDhrmWyPqvy5cv07Bhw1xtBRVpDxZn+37fm2cIU3OPRjT3aJTnfa7F32LakcXcSblLojaZ1w6+z7imz/Fyk2fzja0klUqBZmNjw+TJk1m4cCGTJ09m7969xpmby5cv58KFC3Tu3Jk2bdqURjiSJEmSlIuNFXzQGZq5w7tHQKs39Kj12QornoQOhZuDYPEUSgVqDzVqDzWVWv67ZIYQAl2yDm2sloyoDKIPRZMaZBg3nhmdScj3IUTsiDAu46GwssKubR/s2vZBn5lOVvAlMq+fIfPGGXQRtwBIO7aDrIggKr00Cytn048hraysyM7OZnrn+vSul/uR4sV7Sby2+1K+EwlNFWlKjarA4qwgvpXq8n3v5cw5/gmH75xEIPj64vqyVaDt3LmT+fPn52rTarW59mScNWsW/fr1M/48c+ZM9u/fz9GjR/H29qZLly6EhIRw4sQJ3NzcWLt2bRFTkCRJkqTi8WwD8HWFl/cZxqRFpcHQHTCqEcxoCw6Ptkd7maFQKLB2ssbayRr7Ova4tnMl5XoKkbsjjbNDs+KzuPn5Tar1r0bVp6oaHzsq1RrUvq1R+7YGIPrgVnR71oAui6yQK8R8PBGXF2eirpd3GJNarcbaWoWTWoWve+6JghHJhu0jcyYamvLfIk2hsipScZbDycaBj7rMYN3lzay8uB690D/8ohJSpEVSoqOjOXHihPEFhur7wbbo6Ohc19ja2vLnn38ya9Ys7Ozs+OWXXwgODmbUqFGcPXv2kfdXlCRJkqSS0KIy7BkMHTz/bQu4DE/8DH+GmS+u0qRQKHD0dcTnDR8aTG+AY8P7RZKAiF8juLXyFtnpph9LWjXrhvvkj7GqZNjcXJ+SQNzX00g9tNVkb5ijvT3JmXl3QUjRGu5fUIEG/xZpfXr1oX3rtkUuznIoFUrGNh7O593m0qBSvSLf53EVqQdt9OjRjB49+pGv02g0zJs3z+TisZIkSZJkKdw1sKkfrL0Ei/+GdB1EpMLI3TDUG15uCnWdwc78qzGUOPs69ni/5s3d3XeJ2B4BAhLOJXB18VXqTahncqybdQ0f3N/4gvgfPjAsz6HXk/TbSo7t30Nykydx8aiCo6Mjjo6OaGw1pGblLfZStIaiLTIykqCgIJKTk0lOTsbBwYEnnngi17m2trZs/207QohiW9OsXdXmtOtTsrNSC1IqY9AkSZIkqayxUsL/NYVeteHtw3DkjqF98w3DC8DT3lCo1XWGvnWgq+kdDcs8hVKBZz9P7GrZcfvb22SnZZNxN4Mri67g6OuITSUbw8vVhgxVBnpHPUp7Z1xf/oDkPetI/WMTAEOXrCUxc3We+2fX9MrTpr/f29aoUd4B/TExMbi5ueWN0wIXnC0qWaBJkiRJUgFqOcHGvrDxGsw7Dknaf49Fphpef0XA91dgQjOY3hZUZto2qqQ5N3WmwbsNuLXyFul30tFn6HOtqZYj2iEa987uePh74NT3f9jUbkTCxmVos/W83bEeAxtUJUWrIzUrm1StjpaeLnnuMaihJ9UcbbFVKbG3UWFvbcWZyERe33MJrVab5/zyRhZoUpHl/KVSXFt15ScuLo4GDRoQHR2Nr69voff2lCRJKi4KBTzXAJ6sBVuuw/UEuJUItxIg/oHlw766ABdj4avu4Jr3yV+5YFvZFt93fAnbFEbssVgwMY5el6Lj7p673P39Li7NXaj8RBPcp3wJH/6Go1pFnUoPX7vEztqKJ+rknv15OyGtuNKweLJAkyze1KlT813EUJIkqTRVsYOJ/xmWFJ8BW27A/OOgE4ZHoU/d3zaqScltL2xWVmorvF7yovYLtclKyjIshBuvJSs+i/hr8aReSjUUbgISziaQcDYB60rWvNd1Dp72IWTrE7BS5u15k/4lCzTJoh04cICAgADGjRvHqlWrzB2OJElSHpVsDWPVmrrDuP0Qkw7hKTDgV1jSFYZ4mzvCkqOwUhjHn+WwbmWNo5Uj0YeiiT4UjS7JMNg/Kz6LPvWeAiAqFawUsWisL+JocwCFIu8szoqunD4ll8qD9PR0xo8fT6NGjXjrrbfMHY4kSVKB2nnC7kHQ4v56qxnZ8NqfMPuoYUP2isTa2Zpqz1Sj6aKm1Pm/Ojg2dERhnXsAf7ZwI0XbjZi0V9DpnR/p/pnBl4szXIske9AsTFhYWJ415B5UuXJlatQop9OE/uP9998nKCiIgwcPYm1dAeayS5JU5lVzgC39YeZfsP7+cNk1/xi2jVrZw7B8R0WiVClxbeOKaxtX9Fl6Ont3pH/99jSt3BIPex+slNZk6WsQmTyJyvYbUatuGa9dfiyIZUdvMbhhVRzuTxK4m2IY8JcQMI/463+hbtQelXt1rNyroXRwkbM4pZKRmZlJ+/ZtiIiIyvec6tWrEhQUjFqtLsXISt+FCxf46KOPGDNmDF27diU4ONjcIUmSJBWK2gqWdjVsGzXrfu/ZsUjDtlHf9ITmlc0doXkorZUoPGH5ue9xdNhGwyqNeLXRG7jbuGOldCQ2/X84qfdgb30YhQKWHTUUazFu9bidlERSVCxJ8QnUdtbgqFaRcfEIGRePGO+vUGuwcq+OplV37DsNRGFVxna6/w9ZoFkQGxsbataohV4bxxsjnXnw7wABfPJDIjWq18TGppzuNXKfXq/n5ZdfxsXFhSVLlpg7HEmSpCJ5sRE0dINx+wxbRkWmwuDt8EEnw5ZSFdFfx47n+lmXqmPNC9/QukobQElSZl+02TVwsd1iPOenzVuoUsWwK4HQZ5P+916Sd69Fn5KQ614iMx3dnZsk37lJxpk/cB4+Fetq5tsJ4HHJMWgWRKFQ8P68+dyNySI5VU/dGjbGV3KqnrsxWbw/CXpYJgAAIABJREFUb3656sI15fPPP+fkyZMsXbrU5EKEkiRJZUXrKrB7MLQx1BdkZsObh+5vyG56p6QKRWWv4p0D07ges83YlqFrRkzaBBq51wHg2rVrxmMKpRV27Z7C490AKv1vAU4DJmDXaQBq39ZYuVczrIcCZIXfIOaTySTvWYfQlc0102QPWjE58MNTZKTee+z7CCHwrWPHT3uT8fNRo1AoEELw095kfOvYkXX7XXZ+PeOx38fWvjLdR+5+7PsUt7CwMGbOnIm/v3+RthOTJEmyNFXs4Ken4f1jsO7+2PbvLhvGpa3qCRV5hK0QgqTUFO4kb6VdjWQSMoYjsEWnr8rKZ9Yy48BMrl27RteuXXNdp1RrsG3YNs/9tMGXSfxpObp7oaDPJmX/ejIuHMF5+FRsvPLuSGDJZIFWTDJS75GecrdY7jW0hy0LV6dx/nomzX1tOX89kxshWbz3siMZqfmPTysPJk6ciFar5auvvjJ3KJIkScXGxgoWdoZmHobes8xsOBVlWC9tWVsVT7qaO0LzSE1NRQjBrhv3uBH3C87qk/Sq9w6VNDWxs3bgkz6fcPHCRYReoFA+/OmRjVcj3Kd+ScqBjaQc2AD6bHT3Qon9cipOT4/DrsugMvMUShZoxcTWvvhGfbZvKfCtk2HsRcvpPWvfsnax/WIVZ7zFaceOHbi4uDBhwoRc7RkZGQCEhobSrVs347kODg6lHaIkSVKRjfCFBq7wf3sNm69HpcGYQEfm6+DFhsYndBWGra0tT3bz525kJFEpQEocBxLm8H++r9DWox0ATbVNCfoyCK+xXqjsHl62KFQ2OPZ+CdumnUn8+WOywq4ZN2vXhl3DeegbKNWWP51WFmjFpLgfF1rX+Z0+ffoQsD2JGyFZ7Nmznd69exfre1iqhIQEAgMDTR5LT083HtPp5MKGkiSVPX4ehnFp4/cbZnfqhIJ3j8D5aFjYCWwr0DezSqXiwJ8H87QLIYj6PYo7v9wBAYkXE7m66Cr1xtdDU71wxZV1tbq4Tf6E5N8DSP1jIwAZZ/9EdzeYSqNmo3KvXpypFDs5ScBC9erVi3Zt27DzUCrt2rahV69e5g6pVAghTL5u374NgK+vr7HNxSXv5rqSJEllgbsGNvaDl5v+27bxGgzZDndSzBeXpVAoFFTtUxXv17yxsjcsl5F5L5OrH14l7lRc4e9jZYVT37G4jJqN4n6vmS7yNjGfTCbt773oosMR2Zb5x34FqtPLFoVCwYKFHzB1yussWPhBmXlmLkmSJBWOSglzO0A9TQpzTzuQkQ3nog3j0lb2gI7VzB2h+Tk1cqLhjIYErQwiPSwdfaae26tvkxaSRvWB1VFYFe67UdO0M9ZVahG37n2y74UhMlJJ3LTMcFBphZWbJyqPGqi9W2DX8RkUVuYvj8wfgZSvHj16cOHiJXOH8VDt27fP99iUKVMYMWJEKUYjSZJUtvSrpaVFDXh5H4QmQ2wGPLsTZrWH/2tS8cal/ZfaXU2DaQ0I+TGEuOOG3rOovVGkhaZR9+W6qBwKV8qoKtfC/bXPSdy0LNcCt+izyY4OJzs6nMzLx1E6uaHx65r/jUqJLNCkx3bixIl8j0VGRpZiJJIkSWVTE3fYNQgm/QGB4ZAtYO4x2H0bxvtBj1pQiEmM5ZbSRonXaC/svewJ+ykM9JB8NZkrC69Qd3xd7GvbF+4+tna4vDSLzCsnyQq9gu5eOLqYcHTRdyArE6ysUXlYxnaKskCTikwIUWrv5eXlVarvJ0mSVNoq2cL3fWDJKfjinKHtxF3Dq54zvNIMhnhXrEkED1IoFFR+ojJ2Ne0I+joIXZIObZyWa0uuUeuFWrh3dC/0fWwbtcO2UTtjm9Dr0SfFoNA4WswMTzlJQJIkSZIshJUS3m0L3/YyFGU5ghJh2mFotwE+OAH/xEBF/ZvVob4DDd9riH1dQ6+Z0AlCAkIIXR+KXqcv0j0VSiVWLpUtpjgD2YMmSZIkSRantxf0rA37Q+HrC3D8/miRmHRYcd7wqucMA+pB/3rgXcms4ZY6GxcbfN70IfyncKIDowGIDowmLSyNuq/UxcalcHtW37p1i5QU09Nmra2tadCggdkm6ckCTSpRixcv5urVq4U6d9myZbi7F66LWpIkqbxTKqBXbcPr3D1DobbztmF8Ghh61ZafMbw6eMLnT4Jn4YZilQtKlZJaz9fCrrYdoetDETpB6q1Uriy8Qr1X6uFQv+CFzL/66ismTpxY4DmTJ0/m888/L86wC00WaFKJ2rNnT76Lzv7X3LlzZYEmSZJkQvPK8FUPQw/aztuwPcjQq5bzlPNYpGF5jq97QDtPs4Za6tw7uaOpriFoZRBZ8VnoknRc++gaNYfXxKObh8kesCNHjvDaq68xuOFg+vv2N3nfUxGn+OKLL2SBJpVPBw8eNHcIkiRJ5Ya7BkY1MrwiU2HHLVh90bC4bXQ6DN8BczrAmMYVa3kOey97Gr7XkNurb5N8LRn0ELYxjNTgVGq/UBulzb9D7u/cucOQwUNoVqUZ0zpNQ6U0XQo19mhMWFJYaaWQh5wkIEmSJEllkKe9YSeCPYOhy/1di3QCZh2F1w9CumUukF9irB2t8X7dmyo9qxjb4o7HcXXJVdLC0xB6QWZmJkMGD0GRoWDRk4vyLc7AMNtzWsdppRG6SbJAkyRJkqQyzNUWfngKJvr927blBvTdBmv+MWzIXlEorBTUGFqDOi/XQak2lDjpYelcmX+Fc1PO8ZL/S5w9fZYl3ZfgZuf20PupVeqSDjlfFbJAW7FiBY0aNWLIkCHmDkWSJEmSHptKCe+1g6+6g939TqHr8TD7KLT6AYZuh4DLhjFsFYFra1cavNMAdeV/C6xfz//KTyd+Ynrn6TSu3NiM0RVOhSzQJk2axOXLl9myZYu5Q5EkSZKkYtO/HmwfCE0fmG8lMEwimHHEUKy9+gdcijVbiKVGU11DwxkNqT6oOs5+zhyPOo6Pm0++kwIsTYUs0CRJkiSpvGrgahiX9sdQeKMl1H1gwVudgK03odcWeG6nYVup8rzgrZXGiqp9qlJ/Yn16/K8HoUmh6PRlY3CeLNAkSZIkqRzydYW3W8Oh4bB3CEzyg0oPDKk6dAee3wU9t8Dfd80XZ2np2LEjGVkZXI+9bu5QCkUWaJIkSZJUjikU0NgNZrSDk8/Dwk5Q2/Hf41fiDGPU1l0q371prVq1wsbahgtRF8wdSqHIAk2SJEmSKgg7axjdGA6PgFU9oNn9sWo6Ae/9BVMCy+/yHGq1mlatWnH+7nlzh1IoskCTJEmSpArGSgn96homFIxv9m/7z9dh0G8Qnmy+2EpS5y6duRAje9AkSZIkSbJgKiXMag9fdgfN/eU5LsbAU9vgyJ3ieQ8hBCkpKcTFxZGdnV08Ny2ijh07EpUUxY3YG2aNozBkgSYVmUKhMLnH2ePq1q2b8d6mXnv27Cn295QkSarIBtxfnsPLyfBzXAY8twtWni/6uLRz584xbtw4HBydcHR0xM3NDWtrazp06sz69evJzMwsvgQKyd/fn2qe1Ri5bSRzD84lOCE433Nj0mL49PinpRfcf8i9OCWLNWTIEBwcHPK0V69e3QzRSJIklW8NXWHnIMM6aX+EgV7A/BNwPho+8jeMXyuM27dv0++Z/hw/+hc2rtWx6TYVl6q+KKxs0KdEc/7MZl544QVeff0Nln64mLFjx5ZsYg+oVKkS129cZ9WqVSxdspSdP++kR90ejGk+Bh83HwAikyP57vx3/Hr9V2xtbUsttv+SBZpksZYtW4aXl5e5w5AkSaowXNSwrjd8dBo+PWto++2WYVeCb3pBHeeCrz937hw9evUh3aYSlcZvxbbZMyiscpca9v4TcIi8QsqeRfzvf/8jPDyc2bNnl1BGednb2zNlyhQmTpzIunXrWPTBIp7f8jwtq7VEiZJzd8/h7OzMrDmzmDx5cqnF9V/yEackSZIkSUZWSpjWBtb0Aof7vWZX4w17e26+Dpn5DCMLDQ2lV5+nyHCsTaW3j6FpMShPcZbD2rMhLqMDcBywkDlz5rBy5coSyiZ/arWaV155hRs3bxAQEACVQeeq48OlHxIcGszMmTNxcXEp9bhyyALNAkVERNC4YWMc7R2Nr8YNGxMREWHu0CRJkqQKoo+X4ZFn/fs1SpIWXj8ILX8w7PH53+2i5syZQ6JWifPknSgdHr4RuUKhwLHvDOy6jmfK1DdJTEws9hwKw9rampdeeonTZ09z9uJZpk6danJ4TWmTjzgtTGZmJoMHDSbmTgz/1+z/UKBAIFh/aT1DBg/hYOBB1Gr1w29UDqxZs4bY2FiUSiU+Pj4MHDiQWrVqmTssSZKkCqO+C+wcCFMOwq5gQ1tCJqz5x/Bq6g7DfaCTcyzrN2xE3XcOVk5VHuk9HJ+ezb2/vuG7777j1VdfLfYcyipZoFmYV199lTNnzrD66dU0qdzE2N68anNe3vEyr732Gl9//bUZIyw9CxYsyPXzW2+9xaxZs5g1a5aZIpIkSap4HGxgVU/4KwI2XYNdtyHj/mPOizGGV+q+tWRl66nU8dEH/Fs5e6JpPojPvviSyZMnl8jqAGWRLNCKyZWFV8hKynqse9yMucnqb1czrdO0XMUZQJPKTZjSbgpLVi2ht6439d3rP9Z7WTtZ0/C9ho91j5LStWtX/u///o+OHTvi6elJWFgYmzdvZsGCBcyePRsnJydef/11c4cpSZJUYSgU0Lm64bUgE34NMhRr56INx9P/2YNNo95YOVUu0v1t273IzS/7ExISIieH3ScLtGKSlZRFVsLjFWguOsODfgcb08++7a3tjec97ntZsnnz5uX62cfHhxkzZtC6dWt69+7NnDlzGDduHBqNxkwRSpIkVVzOanipkeF1LQ5+CYJ56XFQ2bvI91S6VAMgLi5OFmj3yQKtmFg7FXKBmAK4405d17pciLpAX+++eY5fiLpAXbe6uFd1f+z3Ko54S1uvXr1o3bo1p06d4vjx4zzxxBPmDkmSJKlC83WFd1xhvauSm0Jf9Bvdv1aplHMXc8gCrZgU1+PCJ2KfYN+WfUSnRuNh72Fsj06N5u/Iv+k1tBfNPmxWwB3KN29vb06dOkVkZKS5Q5EkSZLuq+LhzvXw4CJfnx1ruNbd/fE7IMoLWapamNGjR5OYnUj/Tf1ZdHgRpyJOsejwIvpv6k9idiKjRo0yd4hmFR8fD2ARU6AlSZIkgyGDB5F5dT+6uNAiXZ9+dC3VG7ZmX0INfguCZG0xB1gGyQLNwnTu3JmQsBDen/c+gVGBjN8xnsCoQN6f9z4hYSF07tzZ3CGaTXR0NIcPHwagZcuWZo5GkiRJyvHCCy9gZ+9A2qFVj3ytLjqIjEt7SG0zkZlHYcIB6PYznL1XAoGWIbJAs0DOzs68++67BIcGc+PGDYJDg3n33Xdxdn7IHhvlwPHjx/nzzz8R/9mdNzg4mEGDBpGamkr//v2pUaOGmSKUJEmS/svBwYGxo0eReWgFuqgbhb5O6PUkbZmGwq4SmjbPGtvvpsLg32D91ZKItmyQY9AsmL29PfXrP95yGqWhffv2+R6bMmUKI0aMKPS9rl69ypgxY/D09MTHx4eqVasSHh7O6dOnycjIoHHjxqxevbo4wpYkSZKK0dy5c9m1Zy9hX/TB5bW9qDzqFXi+0GeTuGESmee28eGarTR/UkNiJvx4FU7eBa0e3j4E5+7B/E6gtiqlRCyELNCkx3bixIl8jz3qYP527doxYcIETpw4weXLl/nrr7+wt7enefPmDBs2jAkTJsjlNSRJkiyQq6sr+/fuoduTPYhY0gFN73ex6zAapX2lXOcJvZ7MK/tI+30x2puH+eabbxg7ZqDxeP96MO84rL1k+PnHq3A5Ft5rZ1g019bKUKzZqsBdA8pyuq6tLNCkIvvvY8ji0LBhQ7788stiv68kSZJU8ry8vNj3+27mzJnLz5vfIfW391C3HI5VFV8UKhv0KTFknd1MZtRNGjdtxkc7d9K7d+9c97CxggWdwM8Dph827FpwNhqG7sj7frUd4ZMnoG3VUkqwFMkxaJIkSZIkFRs3NzfWr/+RsNBQ3p/1HjUTTqE89BG63XNxuPgjg7u35a+//uLi+XN5irMHDfOBXwZAjQIm7Yckw9Dt8NV5KIE+A7MqNz1oer2exYsXs27dOsLCwnB1daV3794sXryYypWLtvWEJEmSJElFU7VqVd577z3ee++9It+jqTvsGQw/XYfIVMjMhgyd4Z9BCfBPLGQLWHACTkTCx92gkm3x5WBO5aZAW7ZsGR988AFr1qyhXbt2hISEMGHCBEaOHMnevXvNHV6FtXjxYq5eLdw0nGXLlslFCiVJkqRcKtnCKybWZ9fpYflp+PSs4ed9odBnK3zdA5qXg36ZIhVop0+fZt++fZw8eZITJ04QERGBWq0mIyOjwOsyMjJYtGgRGzZsIDQ0FFdXV/r06cO8efMee9mEw4cP07t3b+OMQS8vL8aPH/9Ylbv0+Pbs2UNgYGChzp07d64s0CRJkqRCUSlhWhtoUxVe/QPiMyE8BQb+BvM7wsiGhk3ey6oijUGbP38+7777Ltu2bSMiIqJQ12RkZNC9e3fmzZtHSkoKAwYMoGbNmqxdu5aWLVsSFBRUlFCMunTpwuHDhzl9+jQAERER/Pzzz/Tr1++x7is9noMHDyKEKNRLbpArSZIkPaonasLvQ6BVFcPPWXqYfsSwREeGzryxPY4i9aB16NABPz8/2rRpQ5s2baha9eHTJz744AOOHj1Khw4d2Lt3r3GrnuXLl/Pmm28yduzYXD0tcXFxxMXFFXhPJycn4/iyt99+G51OR7t27VAoFOh0Op555hkCAgKKkqIkSZIkSWVEdQfY8gwsOA7f/GNo23ANrsTBqp6G42VNkQq0d95555HOz8rK4vPPPwdgxYoVufZRnDp1KgEBARw6dIjTp0/TqlUrAD777DPef//9Au87atQo1q1bB8C2bdv47LPPWLVqFW3atCE0NJS3336bsWPH8uOPPz5SvJIkSZIklS3WSni/o2H82VuBhuU5zkXDU1thZQ/oWM3cET6aUllm48iRIyQkJFCvXj1atGiR5/jQoUMB2L59u7Ft9uzZZGVlFfj69ttvjee/8cYbTJ48mbFjx9K0aVP69evH119/zfr167l27VrJJylJkiRJktkNqg+/DYRajoafYzPg2Z0w5yjEFTxU3qKUSoF2/vx5IP8NrnPac84DUCqVqFSqAl9K5b/hp6WlYWWVex+InJ/1ev1j56C4P9IwOzv7se8lla6cz+zB3xdJkiSp/GrsBrsGQbf78w+zheHRZ6eNsPJ82RibVirfWKGhoQD5ztTMac85rygGDRrERx99xM8//0xwcDCBgYFMmjSJpk2b4uPjU+C1KSkpJCUlGV+ZmZl5zvHw8AAgJCSkyDFK5hEcHAz8+xlKkiRJ5V8lW/iuD7zd2rA9FECSFuafAP+fYNtNw4QCS1Uq66ClpKQAYGdnZ/K4vb19rvOK4tNPP8Xd3Z3p06dz584d3NzcePLJJ1m4cGGenrUVK1awYsUK0tPTAfD39891fNq0aXnG2dnZ2dG4cWPWrl3L4MGDZW9MGaHX61m3bh1NmjRBo9E8dOJJaYiPjzd3CMVK5mPZyls+UP5ykvmUrJe8oHcVBV9csuPXYBsECsJTYPIf8FagoJmrjpbuOlq6Z+HnpsPuP5WRq6urWeIulQItZ89GRT4LkhTHno52dnYsWrSIRYsWPfTcSZMmMWnSJM6cOUOrVq0IDAykefPmxuNqtRq1Wp3nutmzZ/Pss8/yzDPPMHr0aLy8vPIUf5JlyM7OJjg4mHXr1rF79242btxotn/JTLGkWIqDzMeylbd8oPzlJPMpWa7AiuowMRYWnoDAcEN7RraCk9HWnIy2BjSoFDC9LUzwM2e0BqVSoDk6GkbqpaammjyelpYGkGt2Z2lycHDAycnpoecNHz4cMCwZkvO/Jcvm5+fHxo0b5eclSZIk0dgN1vc1FGibr8OJu3DngYd3OgEBlytQgVarVi0AwsPDTR7Pac85z5INHz6c4cOHc+fOHaKjo4tlAkJxSkxMxNnZ2dxhFKui5KRUKvHw8KB69eolFJUkSZJUVvnXMLzAUKCdiDQUa6FJ8FwD88aWo1QKND8/Qyl65swZk8dz2ps1M7HZloWqXr26RX75x8XFWVzX8uMqjzlJkiRJlqG6Awz2NrwsSamMdO/UqRPOzs4EBQVx9uzZPMc3b94MwNNPP10a4UiSJEmSJFm0UinQbGxsmDx5MgCTJ0/ONRZt+fLlXLhwgc6dO9OmTZvSCEeSJEmSJMmiFalA27lzJ+3btze+ALRaba62nTt35rpm5syZtGvXjqNHj+Lt7c2IESNo3749b775Jm5ubqxdu/bxs3lEWq021z/LuszMTD788EOT67iVVeUtJ5mPZZP5WL7ylpPMx7JlZmYyd+5cs+SjEEVY42LdunWMGTOmwHPWrl3L6NGjc7Wlp6ezaNEi1q9fT1hYGJUqVaJPnz7Mnz+fmjVrPmoYj+3QoUP4+/sTGBhI165dS/39i1tSUhLOzs4kJiYWalZqWVDecpL5WDaZj+UrbznJfCybOfMp0iSB0aNH5ym+CkOj0TBv3jzmzZtXlLeVJEmSJEmqEORy+JIkSZIkSRamVJbZsFQZGYZt7a9fv262RXKLU85WWefOnSsX+UD5y0nmY9lkPpavvOUk87FsOfmkpaWV+iPOIo1BKy8CAgKK9KhWkiRJkqSK49ixY8ZJkaWlQhdoMTEx/P7773h5eaHRaMwdjiRJkiRJFqhBgwbY2dmV6ntW6AJNkiRJkiTJEslJApIkSZIkSRZGFmiSJEmSJEkWpkIWaBkZGcyZMwcfHx9sbW2pVq0aY8eOJTw83NyhmXT69GkWL17M4MGDqV69OgqFAltb24de991339G2bVscHBxwdXWlb9++HD16tBQiLlhaWhq//PIL//vf/2jWrBlOTk7Y29vj5+fHvHnzjLNmTLHUnJYvX87gwYPx9vbG2dkZtVpN7dq1GTVqFJcuXcr3OkvN57/i4uKoXLkyCoWCBg0aFHiupebUrVs3FApFvq89e/aYvM5S88lx9+5dpkyZgo+PDxqNBldXV1q1asW0adNMnr9jxw78/f1xdnbGyckJf39/duzYUcpR53bw4MECP5ucl6k1NC358zl+/DhDhgyhatWqWFtb4+rqSvfu3Y37T/+XXq/nk08+oWnTpmg0Gjw8PBg2bBiXL18u5chNO378OAMGDMDd3R1bW1t8fHyYOXMmaWlp+V5j7s+nNL8/jx49St++fXF1dcXBwYG2bdsSEBBQ9OBFBZOeni46duwoAOHp6SmGDx8u2rZtKwDh4eEhbt68ae4Q8xgwYIAAcr3UanWB10yZMkUAQqPRiAEDBojevXsLlUolrKysxNatW0spctNWr15tzKNx48Zi2LBhonfv3sLR0VEAokGDBiIqKirPdZack5ubm7C1tRVt27YVgwYNEoMGDRI+Pj4CEDY2NmLXrl15rrHkfP5r1KhRQqFQCED4+vrme54l5+Tv7y8AMWTIEDFq1Kg8rwsXLuS5xpLzEUKIo0ePChcXFwGIRo0aieHDh4unnnpK1K5dW1hZWeU5/9NPPxWAUKlUok+fPmLAgAFCo9EIQHz66admyMDgypUrJj+TUaNGiZEjRxr/e/HHH3/kus6SP5+ffvpJKJVKAYjWrVuLESNGiC5duhjb3nnnnVzn6/V6MXToUAEIFxcXMWTIEOHv7y8UCoXQaDTi+PHjZsrE4IcffhBWVlYCEK1atRKDBg0SNWvWFIDw8/MTSUlJea6xhM+ntL4/t27dKqysrIRCoRD+/v5iyJAhxn83p0yZUqTYK1yBNmvWLAGIDh06iOTkZGP7Rx99JADRtWtXM0Zn2uLFi8Xs2bPF9u3bxd27dx/6C3bgwAEBCDc3N3H9+nVj+9GjR4WNjY1wdnYWcXFxpRG6SQEBAWLChAm5YhNCiIiICNGiRQsBiOeeey7XMUvP6ciRIyI9PT1P+5dffikAUa1aNaHT6Yztlp7Pg/bv3y8AMW7cuAILNEvPKadAu337dqHOt/R87ty5I1xcXIRGozH5pXHixIlcP1+7dk2oVCqhVqvF0aNHc7W7ubkJlUqV599JS7Br1y4BiJo1a4rs7GxjuyV/PllZWcLDw0MAYuPGjbmOHT16VNja2gqFQpGrQ2DNmjUCEN7e3uLu3bvG9s2bNwtA1KtXT2RlZZVaDg8KCwsTtra2AhDffvutsT0jI0MMGzZMAGL8+PG5rrGUz6c0vj/j4uKEs7OzAMSWLVuM7Xfv3hX169c3+cdFYVSoAk2r1Ror2jNnzuQ53qxZMwGIU6dOmSG6wnvYL1jfvn0FID7++OM8x1577TUBiGXLlpVkiEV29OhRY36ZmZnG9rKcU86/oJcuXTK2lZV80tLSRP369UWjRo3E9evXCyzQLD2nRy3QLD2fF198UQDi888/L9T5EydOFIB4/fXX8xxbvny5AMTkyZOLO8zH9vzzzwtATJ8+PVe7JX8+Fy9eND4NMCWnV2fTpk3GtkaNGglAbNu2Lc/5/fv3F4DYvHlzicVckPnz5wtA9OzZM8+xe/fuCTs7O2FtbS1iYmKM7Zb6+ZTE9+eSJUsEIAYMGJDnmq1btwpAPP30048e6yNfUYb98ccfxr9ETJk3b54AxJw5c0o3sEdU0C9Yenq6UKvVAhBhYWF5jh86dEgAwt/fv4SjLJrU1FRjN3RERIQQouzn5OvrKwBx48YNIUTZyuedd94RCoVCBAYGitu3b+dboJWFnB6lQLP0fOLi4oRarRbOzs4me25NqVWrlgDE4cOH8xwLCwsTgKhdu3YxR/p4UlJShL29vQDEP//8Y2y39M8n54+ZhxVo+/btE0IIcevWLeMjNa1Wm+f8774haUaeAAAM7UlEQVT7TgBi1KhRJRl2vgYOHCgAsXDhQpPHW7duLQDx3XffCSEs+/Mpie/Prl27CkB8//33ea7JzMwUtra2wtbWttD/rhpjfaSzy7iPP/5YAGLYsGEmj+/YsUMAYuDAgaUc2aMp6Bfs7NmzAgzj6UxJSUkRgKhUqVJJhlhkOX95Wltbi4yMDCFE2c4pICBAAMLHx8f4eKas5HP+/HmhUqnE2LFjhRCiwAKtLOSUU6DNnDlTTJgwQUyaNEl8+umnIiQkJM+5lp7P9u3bBSD69esndDqd+Pnnn8Xrr78uJk6cKD777LNcj8iEECI+Pt74h09KSorJe7q7uwtAJCQklEYKhZJTmLRo0SJXu6V/PjqdTtStWzdPL5kQ/z7irFOnjvEpwbZt2wQg2rRpY/J+//zzjwBE8+bNSzx2U3r27CkA8eWXX5o83qtXLwGIN998Uwhh2Z9PSXx/5jyZe/ApyYNyCthz5849UqwVai/O0NBQAGrUqGHyeE57znll0cNytLe3x8XFhfj4eJKTk3F0dCzN8B7q008/BaBPnz6o1WqgbOW0dOlSLl26RGpqKleuXOHSpUtUq1aN9evXo1QaJk2XhXz0ej0vv/wyLi4uLFmy5KHnl4WccixYsCDXz2+99RazZs1i1qxZxjZLzydnZnCVKlXo0qULx44dy3X83XffZe3atQwbNgz4N59KlSphb29v8p41atQgJiaG0NBQmjZtWoLRF94PP/wAwIsvvpir3dI/HysrK9atW8czzzzDiBEjWLp0KfXq1SMyMpIjR47Qtm1bvv/+e2xsbADL/27y8PAAICQkxOTxnPbg4GDA8j+f/BQl7qSkJBISEgq8rkaNGpw6dYrQ0FD8/PwKHU+FWmYjZ/mG/LZryPkPV0HLPFi6h+UIlpvnrl27WLNmDdbW1syfP9/YXpZy+v333wkICGDz5s1cunSJmjVrsn79elq1amU8pyzk8/nnn3Py5EmWLl2Km5vbQ88vCzl17dqV77//nqCgINLS0rh27RoLFy5EpVIxe/Zs4x8HD8ZoqfnEx8cDhqUALly4wJo1a4iOjub27dtMnTqV1NRURo4cyYULF3LFaKn5mHL37l0OHDiAlZUVzz33XK5jZSGfLl26EBgYSJ06dTh16hSbNm3i0KFD2Nvb06NHD6pVq2Y819K/m/z9/QHYsGEDWq0217Hjx49z7do1AJKTk4Gy8fmYUpS4H4y/uD+/ClWgifu7WikUigKPl2UPy/HBcyzJlStXGDlyJEIIli5dmuuvjLKU0/79+xFCEB8fz6FDh/D19aVbt24sXLjQeI6l5xMWFsbMmTPx9/dn9OjRhbrG0nMCmDdvHiNHjqRu3bpoNBp8fHyYMWMGv/zyCwBz5swhPT0dsPx8srOzAdDpdCxfvpyxY8fi7u6Ol5cXH330EUOHDkWr1Rp7Py09H1PWr19PdnY2PXv2pGrVqrmOlYV8NmzYQLt27ahVqxYnTpwgJSWF69ev89xzz7FgwQJ69OhBVlZWrlgLysecXnjhBWrVqkVoaCgDBgzg0qVLJCcns2fPHoYNG4ZKZXgYl/OUoCx8PqYUJe7C5FHUXCtUgZbTjZqammryeM5iew4ODqUWU3F7WI5geXmGh4fTp08f4uPjmTp1Kq+//nqu42UxJxcXF7p06cKuXbto1aoVs2bN4u+//wYsP5+JEyei1Wr56quvCn2NpedUkF69etG6dWsSExM5fvw4YPn55MSnVCoZNWpUnuNjx44FDAvAPni+peZjSn6PN8Hy87lx4wajRo3Cw8ODnTt30rZtW+zt7fH29ubrr7/mmWee4dixY6xduxZ4eD457eb6bOzt7dmxYwe1atViz549NGnSBCcnJ5566imUSiVTp04FDI/QwfI/n/wUJe4HH8/mt2BvUXOtUAVarVq1APLdMSCnPee8suhhOaamppKQkICLi4tFPPePiYmhZ8+ehIaGMmbMGJYtW5bnnLKW04Osra0ZMWIEQgi2b98OWH4+O3bswM7OjgkTJtCtWzfj69lnnwUM4zRy2nK67C09p4fx9vYGIDIyErD8fLy8vACoWrWqcaymqeP37t0D/s0nPj4+3y8fS/rv35UrVzh79iwODg4MHDgwz3FL/3w2btxIVlYWffr0MTnmb/jw4cC/BXRZ+G5q2rQpV69eJSAggFdffZUJEyawcuVK/vnnH+M5jRs3Biz/88lPUeJ2cnLC2dm5wOuK+vlVqEkCOY/Nzpw5Y/J4TnuzZs1KLabi5uvri1qtJjo6mvDw8DyDFi0px+TkZJ566imuXr3K4MGDWb16tcmu5bKUkynu7u4AREdHA2Ujn4SEBAIDA00eS09PNx7T6XRA2cipIDljunL+wrX0fFq0aAEY4hZC5Pn3JjY2Fvg3HxcXF+MjqrNnz/5/e/fzElUXxgH8O7+cH8qM0yQxLoJBIuoSkS4s74hTkZMkiWKELmxl0KLa1KaI/gIjgiBq4SL6AVZQTKsk0IohGB0CCQlKiDahtqsxdfq+C7m3bnNn1HjfmdPr84FZeO49cB4OznnmOj4P4vG45f5Pnz5hbm4OW7duNQ+bSrp9+zYAoKenx/Z7Parvj3EgB4NB2+vG+JcvXwD8PJumpqawtLQEj8djub/S8Rj8fj8GBgYwMDBgGR8dHQWw0k4NUH9/ivnTde/evRvj4+OYnJzEzp07LdeWlpYwNTUFr9eL7du3r2s9G+oJmq7rCIVCeP/+PbLZbMF1oz9aZ2dnuZf2r/H7/Thw4AAA2PZ7UyXG79+/o6urC5lMBslkEvfu3YPL5bK992+JqRgjmWloaACgfjxcKb9T8JqZmQGw8iZmjNXW1gJQP6ZSZmdn8eLFCwBAY2MjAPXj2bVrF2KxGHK5HF6/fl1w3XgyY8QDAEeOHAFgH8/IyAgANfaHJO7evQvA/s+bgPr7Y3xnLpPJ2F43vu5gPOmMxWLYsWMHcrkcnj59WnB/peMpZWxsDJOTk9A0DbquA1B/f4r503WX+t1KpVJYWFjAwYMH19QD1GJdRTn+By5evEgAbGlpsdQDMlo9xePxCq5ubbBKJeRnz54RsG9V4fV6GQwGOT8/X46l2lpeXmZ3dzcBsLW1lV+/fl11jsoxjY+P8/79+wVtWBYXF3nt2jU6nU76/X5+/PjRvKZyPMWUqoNGqh1TOp3m8+fP+ePHD8v4zMwMdV0nAB49etRyTeV4SPLGjRtm7azZ2VlzPJPJmHWZRkZGzPHp6Wm6XC56vV6m02lz/N27d4xEInS5XJyeni5rDHbGxsYIrLRH+7W10+9U3p+JiQmz7tzvtcPS6bRZfNcoVEv+7FG8bds2Sy/ihw8fEgBjsZhtEdtyyWazBe9xExMTrK+vp8PhKGhlpOr+/Bfn5/z8PIPBIAFrq6fPnz+bnWRGR0fXv9Z1z/jL5XI5Njc3E/jZLN34ORKJmNXeVZJKpdjc3Gy+ANDhcFjGUqmUZc7Zs2cJgIFAgF1dXezo6KDb7abT6axYuxDD1atXzTev7u7uok2Sfz10SHVjGh4eJgBu3ryZyWSS/f39bG9vZzQaJQD6fL6CYpWkuvEUs1qCRqobk7FH0WiUbW1tPH78OHVdN/sLappmORQNqsZDkvl83uyDuGnTJnZ2djKRSLCqqooAODg4WDDHaOnkdrvZ0dFhaZZ+5cqVCkRRaHBwkAB4/vz5Ve9VeX/OnTtnvs9pmsZjx45R13WzWfrJkyct9+fzefODazgcZm9vLxOJBB0OB30+H1+9elWhSFa0tbWxrq6Ohw4dYl9fH/ft20en00m3282bN2/azlFhf8p1fj548IBOp5MOh4OJRIK9vb3mB6UzZ8780do3XIJGrvQXvHTpEhsaGlhVVcUtW7bwxIkTliccKjEOl1Kv4eFh23lNTU0MBAIMhUJMJpO2bV7K7fLly6vGA9i35FExpg8fPvDChQvUdZ3RaJQej4fV1dXUNI2nT58umfSrGE8xa0nQSDVjevv2LU+dOsXGxkbW1dXR7XYzFApx7969HBoa4rdv34rOVTEeQz6f5/Xr17lnzx4GAgFWV1ezpaXFbLlj58mTJ2xtbWVNTQ1ramoYj8f5+PHjMq66uIWFBYbDYQLgmzdv1jRH5f159OgR29vbzWb04XCY+/fv5507d2zvX15e5tDQEDVNo8/nYyQSYU9Pj6XNVaXcunXLTNI8Hg/r6+vZ39/PbDZbcl6l96ec5+fLly95+PBh1tbWMhAIsKmpydJcfr0cpILFSIQQQgghNrAN9U8CQgghhBB/A0nQhBBCCCEUIwmaEEIIIYRiJEETQgghhFCMJGhCCCGEEIqRBE0IIYQQQjGSoAkhhBBCKEYSNCGEEEIIxUiCJoQQQgihGEnQhBBCCCEUIwmaEEIIIYRiJEETQgghhFCMJGhCCCGEEIr5By/SwTCFNpIkAAAAAElFTkSuQmCC",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_3_p (read/write)\n",
      " ├─🔢 S_1\n",
      " ├─🔢 S_2\n",
      " ├─🔢 S_3\n",
      " ├─🔢 S_4\n",
      " ├─🔢 S_5\n",
      " ├─🔢 L_1\n",
      " ├─🔢 L_2\n",
      " ├─🔢 L_3\n",
      " ├─🔢 L_4\n",
      " └─🔢 L_5\n"
     ]
    }
   ],
   "source": [
    "make_plot2(\"mushrooms\", 3, 100, 0:10:100, -32:2:10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.0.0",
   "language": "julia",
   "name": "julia-1.0"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.0.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> supplement/code/julia.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SVMLIGHT loading"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "load_svmlight (generic function with 1 method)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using SparseArrays\n",
    "\n",
    "function load_svmlight(filename)\n",
    "    b = Float64[]\n",
    "    I = Int[]\n",
    "    J = Int[]\n",
    "    V = Float64[]\n",
    "\n",
    "    line_idx = 0\n",
    "\n",
    "    file = open(filename)\n",
    "    \n",
    "    for line in eachline(file)\n",
    "        line_idx += 1\n",
    "    \n",
    "        line_split = split(line)\n",
    "        b_i = parse(Float64,line_split[1])\n",
    "        push!(b, b_i)\n",
    "        \n",
    "        line_split = line_split[2:end]\n",
    "    \n",
    "        for tuple in line_split\n",
    "            tuple_split = split(tuple, ':')\n",
    "            push!(I, line_idx)\n",
    "            push!(J, parse(Int, tuple_split[1]))\n",
    "            push!(V, parse(Float64, tuple_split[2]))\n",
    "        end\n",
    "    end\n",
    "\n",
    "    A = sparse(I,J,V)\n",
    "    return A, b\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Oracle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Main.oracles"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "module oracles\n",
    "\n",
    "using SparseArrays\n",
    "import LinearAlgebra.norm_sqr\n",
    "abstract type BaseOracle end\n",
    "    \n",
    "\n",
    "mutable struct L2Oracle <: BaseOracle\n",
    "    func::Function\n",
    "    grad::Function\n",
    "    \n",
    "    \n",
    "    full_func::Function\n",
    "    full_grad::Function\n",
    "    \n",
    "    A::SparseArrays.SparseMatrixCSC\n",
    "    b::Array{Float64,1}\n",
    "    reg::Float64\n",
    "    \n",
    "    n::Int\n",
    "    d::Int\n",
    "    \n",
    "    μ::Float64\n",
    "    L::Float64\n",
    "    \n",
    "    Atb::Array{Float64,1}\n",
    "    AtA::SparseArrays.SparseMatrixCSC\n",
    "    \n",
    "    function L2Oracle(A_, b_, reg_)\n",
    "        this = new()\n",
    "        \n",
    "        this.A = A_\n",
    "        this.b = b_\n",
    "        this.reg = reg_\n",
    "        (this.n, this.d) = size(this.A)\n",
    "        \n",
    "        \n",
    "        this.L = maximum([norm_sqr(this.A[i,:]) for i in 1:this.n])\n",
    "        this.L += reg_\n",
    "        this.μ = reg_\n",
    "        \n",
    "        \n",
    "        this.func = function(i, x)\n",
    "            a_i = this.A[i,:]\n",
    "            b_i = this.b[i]\n",
    "            return (a_i'x - b_i) ^ 2 / 2 + this.reg / 2.0 * x'x\n",
    "        end\n",
    "        \n",
    "        this.grad = function(i, x)\n",
    "            a_i = this.A[i,:]\n",
    "            b_i = this.b[i]\n",
    "            return (a_i'x - b_i) * a_i + this.reg * x\n",
    "        end\n",
    "        \n",
    "        \n",
    "        this.AtA = this.A'this.A\n",
    "        this.Atb = this.A'this.b\n",
    "        \n",
    "        this.full_func = function(x)\n",
    "            Ax_b = this.A * x - this.b\n",
    "            return Ax_b'Ax_b / 2.0 / this.n + x'x * this.reg / 2.0\n",
    "        end\n",
    "        \n",
    "        this.full_grad = function(x)\n",
    "            return (this.AtA * x - this.Atb) / this.n + this.reg * x\n",
    "        end\n",
    "        \n",
    "        println(\"L2 oracle created\")\n",
    "        println(\"\\tn = $(this.n); d = $(this.d); L = $(this.L); μ = $(this.μ)\")\n",
    "        println(\"\\tκ = $(this.L / this.μ)\")\n",
    "        \n",
    "        return this\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "mutable struct LogRegOracle <: BaseOracle\n",
    "    func::Function\n",
    "    grad::Function\n",
    "    \n",
    "    \n",
    "    full_func::Function\n",
    "    full_grad::Function\n",
    "    \n",
    "    A::SparseArrays.SparseMatrixCSC\n",
    "    b::Array{Float64,1}\n",
    "    reg::Float64\n",
    "    \n",
    "    n::Int\n",
    "    d::Int\n",
    "    \n",
    "    μ::Float64\n",
    "    L::Float64\n",
    "    \n",
    "    Atb::Array{Float64,1}\n",
    "    AtA::SparseArrays.SparseMatrixCSC\n",
    "    \n",
    "    function LogRegOracle(A_, b_, reg_)\n",
    "        this = new()\n",
    "        \n",
    "        this.A = A_\n",
    "        this.b = b_\n",
    "        this.reg = reg_\n",
    "        (this.n, this.d) = size(this.A)\n",
    "        \n",
    "        \n",
    "        this.L = maximum([norm_sqr(this.A[i,:]) for i in 1:this.n]) / 4.0\n",
    "        this.L += reg_\n",
    "        this.μ = reg_\n",
    "        \n",
    "        \n",
    "        this.func = function(i, x)\n",
    "            a_i = this.A[i,:]\n",
    "            b_i = this.b[i]\n",
    "            return log(1.0 + exp(-b_i*a_i'x)) + this.reg / 2.0 * x'x\n",
    "        end\n",
    "        \n",
    "        this.grad = function(i, x)\n",
    "            a_i = this.A[i,:]\n",
    "            b_i = this.b[i]\n",
    "            return (-b_i * a_i) / (1.0 + exp(b_i * a_i'x)) + this.reg * x\n",
    "        end\n",
    "        \n",
    "        this.full_func = function(x)\n",
    "            return sum([this.func(i,x) for i in 1:this.n]) / this.n\n",
    "        end\n",
    "        \n",
    "        this.full_grad = function(x)\n",
    "            return sum([this.grad(i,x) for i in 1:this.n]) / this.n\n",
    "        end\n",
    "        \n",
    "        println(\"Logistic regression oracle created\")\n",
    "        println(\"\\tn = $(this.n); d = $(this.d); L = $(this.L); μ = $(this.μ)\")\n",
    "        println(\"\\tκ = $(this.L / this.μ)\")\n",
    "        \n",
    "        return this\n",
    "    end\n",
    "end\n",
    "\n",
    "\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ProgressBar"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Main.progress"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "module progress\n",
    "\n",
    "mutable struct progress_bar\n",
    "    mval::Float64\n",
    "    cnt::Int64\n",
    "    num::Int64\n",
    "    title::String\n",
    "    \n",
    "    update::Function\n",
    "    \n",
    "    function progress_bar(mval_, title_, num_=20)\n",
    "        this = new()\n",
    "        \n",
    "        this.mval = mval_\n",
    "        this.cnt = 0\n",
    "        this.num = num_\n",
    "        this.title = title_\n",
    "        \n",
    "        println(this.title)\n",
    "        print(\"Progress: [\")\n",
    "        for i in 1:this.num\n",
    "            print(\"-\")\n",
    "        end\n",
    "        print(\"]\\r\")\n",
    "        flush(stdout)\n",
    "        this.update = function(val)\n",
    "            idx = Int(round(val / this.mval * Float64(this.num)))\n",
    "            if this.cnt >= this.num\n",
    "                return\n",
    "            end\n",
    "            \n",
    "            if idx > this.cnt\n",
    "                this.cnt = min(idx, this.num)\n",
    "                print(\"Progress: [\")\n",
    "                for i in 1:this.num\n",
    "                    if i <= this.cnt\n",
    "                        print(\"=\")\n",
    "                    else\n",
    "                        print(\"-\")\n",
    "                    end\n",
    "                end\n",
    "                if this.cnt < this.num\n",
    "                    print(\"]\\r\")\n",
    "                else\n",
    "                    print(\"]\\n\")\n",
    "                end\n",
    "                flush(stdout)\n",
    "                \n",
    "            end\n",
    "        end\n",
    "        \n",
    "        return this\n",
    "    end\n",
    "end\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Methods"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SAGA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "SAGA (generic function with 1 method)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function SAGA(oracle::oracles.BaseOracle, num_passes, x_0)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    pbar = progress.progress_bar(num_passes, \"SAGA\")\n",
    "    \n",
    "    x_k = copy(x_0)\n",
    "    \n",
    "    D = zeros(oracle.d, oracle.n)\n",
    "    full_g = zeros(oracle.d)\n",
    "    \n",
    "    for i in 1:oracle.n\n",
    "        D[:, i] = oracle.grad(i, x_0)\n",
    "        full_g += D[:, i] / oracle.n\n",
    "    end\n",
    "    \n",
    "    \n",
    "    history[\"k\"] += 1.0\n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        i = rand(1:oracle.n)\n",
    "        \n",
    "        grad_i = oracle.grad(i, x_k)\n",
    "        \n",
    "        g_k = grad_i - D[:, i] + full_g\n",
    "        full_g += (grad_i - D[:,i]) / oracle.n\n",
    "        D[:,i] = grad_i\n",
    "        \n",
    "        x_k = x_k - g_k / (6.0 * oracle.L)\n",
    "        \n",
    "        history[\"k\"] += 1.0 / oracle.n\n",
    "        if history[\"k\"] > length(history[\"r\"]) \n",
    "            push!(history[\"r\"], x_k)\n",
    "        end\n",
    "        \n",
    "        pbar.update(history[\"k\"])\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# SVRG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "SVRG (generic function with 1 method)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function SVRG(oracle::oracles.BaseOracle, num_passes, x_0; c_len=oracle.n)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    \n",
    "    pbar = progress.progress_bar(num_passes, \"SVRG\")\n",
    "    \n",
    "    x_k = copy(x_0)\n",
    "    w_k = copy(x_0)\n",
    "    \n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        full_g = oracle.full_grad(w_k)\n",
    "        history[\"k\"] += 1.0\n",
    "        \n",
    "        m = rand(1:2*c_len)\n",
    "        \n",
    "        for j in 1:m\n",
    "            i = rand(1:oracle.n)\n",
    "            g_k = oracle.grad(i, x_k) - oracle.grad(i, w_k) + full_g\n",
    "            history[\"k\"] += 2.0 / oracle.n\n",
    "        \n",
    "            x_k -= (0.1 / oracle.L) * g_k\n",
    "        \n",
    "            if history[\"k\"] > length(history[\"r\"]) \n",
    "                push!(history[\"r\"], x_k)\n",
    "            end\n",
    "            pbar.update(history[\"k\"])\n",
    "        end\n",
    "        w_k = copy(x_k)\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Stupid Method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "SM (generic function with 1 method)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function SM(oracle::oracles.BaseOracle, num_passes, x_0; p = 1.0 / oracle.n)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    pbar = progress.progress_bar(num_passes, \"SM\")\n",
    "    \n",
    "    x_k = copy(x_0)\n",
    "    w_k = copy(x_0)\n",
    "    \n",
    "    full_g = oracle.full_grad(w_k)\n",
    "    history[\"k\"] += 1.0\n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        if rand() < 1.0 / oracle.n\n",
    "            w_k = copy(x_k)\n",
    "            full_g = oracle.full_grad(w_k)\n",
    "            history[\"k\"] += 1.0\n",
    "        end\n",
    "        \n",
    "        i = rand(1:oracle.n)\n",
    "        g_k = oracle.grad(i, x_k) - oracle.grad(i, w_k) + full_g\n",
    "        x_k = x_k - g_k / (6.0 * oracle.L)\n",
    "        \n",
    "        history[\"k\"] += 2.0 / oracle.n\n",
    "        if history[\"k\"] > length(history[\"r\"]) \n",
    "            push!(history[\"r\"], x_k)\n",
    "        end\n",
    "        \n",
    "        pbar.update(history[\"k\"])\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Katyusha"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Katyusha (generic function with 1 method)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function Katyusha(oracle::oracles.BaseOracle, num_passes, x_0)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    \n",
    "    pbar = progress.progress_bar(num_passes, \"Katyusha\")\n",
    "    \n",
    "    m = 2 * oracle.n\n",
    "    σ = oracle.μ / oracle.L\n",
    "    θ_1 = min(0.5, sqrt(2.0 * σ * oracle.n / 3.0))\n",
    "    θ_2 = 1/2\n",
    "    η = 1.0 / (3.0 * θ_1)\n",
    "    \n",
    "    y_k = copy(x_0)\n",
    "    z_k = copy(x_0)\n",
    "    w_k = copy(x_0)\n",
    "    \n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        full_g = oracle.full_grad(w_k)\n",
    "        history[\"k\"] += 1.0\n",
    "        \n",
    "        new_w = zeros(oracle.d)\n",
    "        norm_coef = 0.0\n",
    "        for j in 1:m\n",
    "            x_k = θ_1 * z_k + θ_2 * w_k + (1.0 - θ_1 - θ_2) * y_k\n",
    "        \n",
    "            i = rand(1:oracle.n)\n",
    "            g_k = oracle.grad(i, x_k) - oracle.grad(i, w_k) + full_g\n",
    "            history[\"k\"] += 2.0 / oracle.n\n",
    "        \n",
    "        \n",
    "            y_k = x_k - g_k / (3.0 * oracle.L)\n",
    "            z_k = (z_k + η * σ * x_k - η * g_k / oracle.L) / (1.0 + η * σ)\n",
    "            \n",
    "            \n",
    "            #z_old = copy(z_k)\n",
    "            #z_k = (z_k + η * σ * x_k - η * g_k / oracle.L) / (1.0 + η * σ)\n",
    "            #y_k = x_k + θ_1 * (z_k - z_old)\n",
    "            \n",
    "            \n",
    "            new_w += y_k * (1.0 + η * σ)^j\n",
    "            norm_coef += (1.0 + η * σ)^j\n",
    "        \n",
    "            if history[\"k\"] > length(history[\"r\"]) \n",
    "                push!(history[\"r\"], y_k)\n",
    "            end\n",
    "            pbar.update(history[\"k\"])\n",
    "        end\n",
    "        w_k = new_w / norm_coef\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Accelerated Stupid Method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "ASM (generic function with 1 method)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import LinearAlgebra.norm2\n",
    "\n",
    "function ASM(oracle::oracles.BaseOracle, num_passes, x_0)\n",
    "    history = Dict(\"k\" => 0.0, \"r\" => Array[])\n",
    "    pbar = progress.progress_bar(num_passes, \"ASM\")\n",
    "    \n",
    "    σ = oracle.μ / oracle.L\n",
    "    θ_1 = min(0.5, sqrt(2.0 * σ * oracle.n / 3.0))\n",
    "    θ_2 = 1/2\n",
    "    η = 1.0 / (3.0 * θ_1)\n",
    "    \n",
    "    y_k = copy(x_0)\n",
    "    z_k = copy(x_0)\n",
    "    w_k = copy(x_0)\n",
    "    \n",
    "    full_g = oracle.full_grad(w_k)\n",
    "    history[\"k\"] += 1.0\n",
    "    \n",
    "    while history[\"k\"] < num_passes\n",
    "        x_k = θ_1 * z_k + θ_2 * w_k + (1.0 - θ_1 - θ_2) * y_k\n",
    "        \n",
    "        i = rand(1:oracle.n)\n",
    "        g_k = oracle.grad(i, x_k) - oracle.grad(i, w_k) + full_g\n",
    "        history[\"k\"] += 2.0 / oracle.n\n",
    "        \n",
    "        \n",
    "        if rand() < 1.0 / oracle.n\n",
    "            w_k = copy(y_k)\n",
    "            full_g = oracle.full_grad(w_k)\n",
    "            history[\"k\"] += 1.0\n",
    "        end\n",
    "    \n",
    "        z_old = copy(z_k)\n",
    "        z_k = (z_k + η * σ * x_k - η * g_k / oracle.L) / (1.0 + η * σ)\n",
    "        y_k = x_k + θ_1 * (z_k - z_old)\n",
    "        \n",
    "        ### y_k!!!!!\n",
    "        if history[\"k\"] > length(history[\"r\"]) \n",
    "            push!(history[\"r\"], y_k)\n",
    "        end\n",
    "        pbar.update(history[\"k\"])\n",
    "    end\n",
    "    return history\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Solver"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Solve (generic function with 1 method)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using LinearAlgebra\n",
    "using JLD2\n",
    "function Solve(dataset, reg_power, num_pass; dataset_path=\"datasets/\", dump_path=\"dump/\")\n",
    "    println(\"-----------------\")\n",
    "    println(\"Solve start:\")\n",
    "    println(\"Dataset = \", dataset)\n",
    "    println(\"L2 regularizer = 10^-\", reg_power)\n",
    "    \n",
    "    \n",
    "    A, b = load_svmlight(string(dataset_path, dataset))\n",
    "    \n",
    "    oracle = oracles.LogRegOracle(A, b, 0.1^reg_power);\n",
    "    \n",
    "    x_star = zeros(oracle.d)\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"a+\") do dump\n",
    "        x_star = get(dump, \"x_star\", zeros(oracle.d))\n",
    "    end\n",
    "    println(LinearAlgebra.norm_sqr(oracle.full_grad(x_star)))\n",
    "    \n",
    "    @time h = ASM(oracle, num_pass, x_star);\n",
    "    x_star = h[\"r\"][length(h[\"r\"])]\n",
    "    \n",
    "    println(LinearAlgebra.norm_sqr(oracle.full_grad(x_star)))\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"w\") do dump\n",
    "        dump[\"x_star\"] = x_star\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 203,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ITERATION 1\n",
      "-----------------\n",
      "Solve start:\n",
      "Dataset = mushrooms\n",
      "L2 regularizer = 10^-3\n",
      "Logistic regression oracle created\n",
      "\tn = 8124; d = 112; L = 5.251; μ = 0.0010000000000000002\n",
      "\tκ = 5250.999999999999\n",
      "1.299891160034541e-30\n",
      "ASM2\n",
      "Progress: [===========---------]\r"
     ]
    },
    {
     "ename": "InterruptException",
     "evalue": "InterruptException:",
     "output_type": "error",
     "traceback": [
      "InterruptException:",
      "",
      "Stacktrace:",
      " [1] Type at /home/conda/feedstock_root/build_artifacts/julia_1534540929950/work/usr/share/julia/stdlib/v1.0/SparseArrays/src/sparsevector.jl:26 [inlined]",
      " [2] Type at /home/conda/feedstock_root/build_artifacts/julia_1534540929950/work/usr/share/julia/stdlib/v1.0/SparseArrays/src/sparsevector.jl:30 [inlined]",
      " [3] _binarymap(::typeof(-), ::SparseVector{Float64,Int64}, ::SparseVector{Float64,Int64}, ::Int64) at /home/conda/feedstock_root/build_artifacts/julia_1534540929950/work/usr/share/julia/stdlib/v1.0/SparseArrays/src/sparsevector.jl:1177",
      " [4] -(::SparseVector{Float64,Int64}, ::SparseVector{Float64,Int64}) at /home/conda/feedstock_root/build_artifacts/julia_1534540929950/work/usr/share/julia/stdlib/v1.0/SparseArrays/src/sparsevector.jl:1290",
      " [5] ASM(::Main.oracles.LogRegOracle, ::Int64, ::Array{Float64,1}) at ./In[150]:34",
      " [6] #Solve#169(::String, ::String, ::Function, ::String, ::Int64, ::Int64) at ./util.jl:156",
      " [7] Solve at ./In[173]:4 [inlined]",
      " [8] top-level scope at ./In[203]:3"
     ]
    }
   ],
   "source": [
    "for i in 1:50\n",
    "    println(\"ITERATION \", i)\n",
    "    Solve(\"mushrooms\", 3, 100);\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Experiment"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "experiment (generic function with 1 method)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using LinearAlgebra\n",
    "using JLD2\n",
    "function experiment(dataset, reg_power, num_pass; dataset_path=\"datasets/\", dump_path=\"dump/\")\n",
    "    println(\"-----------------\")\n",
    "    println(\"Experiment start:\")\n",
    "    println(\"Dataset = \", dataset)\n",
    "    println(\"L2 regularizer = 10^\", -reg_power)\n",
    "    \n",
    "    \n",
    "    A, b = load_svmlight(string(dataset_path, dataset))\n",
    "    #avg_norm = sum([norm2(A[i,:]) for i in 1:size(A)[1]]) / Float64(size(A)[1])\n",
    "    #A /= avg_norm\n",
    "    \n",
    "    oracle = oracles.LogRegOracle(A, b, 0.1^reg_power);\n",
    "    \n",
    "    #x_star = zeros(oracle.d)\n",
    "    #jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"a+\") do dump\n",
    "    #    x_star = dump[\"x_star\"] \n",
    "    #end\n",
    "    #println(LinearAlgebra.norm_sqr(oracle.full_grad(x_star)))\n",
    "    \n",
    "    #@time x_star = Solve(oracle, x_star, 100)\n",
    "    \n",
    "    #println(LinearAlgebra.norm_sqr(oracle.full_grad(x_star)))\n",
    "    #jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"w\") do dump\n",
    "    #    dump[\"x_star\"] = x_star\n",
    "    #end\n",
    "    \n",
    "    #@time hSAGA = SAGA(oracle, num_pass, zeros(oracle.d));\n",
    "    #jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "    #    dump[\"SAGA\"] = hSAGA\n",
    "    #end\n",
    "    \n",
    "    @time hASM = ASM(oracle, num_pass, zeros(oracle.d));\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "        dump[\"ASM\"] = hASM\n",
    "    end\n",
    "    \n",
    "    @time hSM = SM(oracle, num_pass, zeros(oracle.d));\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "        dump[\"SM\"] = hSM\n",
    "    end\n",
    "    \n",
    "    @time hSVRG = SVRG(oracle, num_pass, zeros(oracle.d));\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "        dump[\"SVRG\"] = hSVRG\n",
    "    end\n",
    "    \n",
    "    @time hKatyusha = Katyusha(oracle, num_pass, zeros(oracle.d));\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power), \"a+\") do dump\n",
    "        dump[\"Katyusha\"] = hKatyusha\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = w8a\n",
      "L2 regularizer = 10^-1\n",
      "Logistic regression oracle created\n",
      "\tn = 49749; d = 300; L = 28.6; μ = 0.1\n",
      "\tκ = 286.0\n",
      "ASM\n",
      "Progress: [====================]\n",
      "151.765618 seconds (247.43 M allocations: 252.824 GiB, 14.28% gc time)\n",
      "SM\n",
      "Progress: [====================]\n",
      "122.055188 seconds (175.95 M allocations: 120.923 GiB, 11.80% gc time)\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "125.292022 seconds (182.33 M allocations: 123.740 GiB, 12.46% gc time)\n",
      "Katyusha\n",
      "Progress: [====================]\n",
      "165.515387 seconds (270.87 M allocations: 296.238 GiB, 11.83% gc time)\n",
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = w8a\n",
      "L2 regularizer = 10^-2\n",
      "Logistic regression oracle created\n",
      "\tn = 49749; d = 300; L = 28.51; μ = 0.010000000000000002\n",
      "\tκ = 2850.9999999999995\n",
      "ASM\n",
      "Progress: [====================]\n",
      "157.651456 seconds (252.15 M allocations: 267.061 GiB, 14.57% gc time)\n",
      "SM\n",
      "Progress: [====================]\n",
      "128.137507 seconds (176.40 M allocations: 122.621 GiB, 16.72% gc time)\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "130.707423 seconds (178.91 M allocations: 123.096 GiB, 17.33% gc time)\n",
      "Katyusha\n",
      "Progress: [====================]\n",
      "179.066164 seconds (270.67 M allocations: 296.221 GiB, 14.03% gc time)\n",
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = a9a\n",
      "L2 regularizer = 10^-2\n",
      "Logistic regression oracle created\n",
      "\tn = 32561; d = 123; L = 3.51; μ = 0.010000000000000002\n",
      "\tκ = 350.9999999999999\n",
      "ASM\n",
      "Progress: [====================]\n",
      " 46.514098 seconds (166.67 M allocations: 77.696 GiB, 18.29% gc time)\n",
      "SM\n",
      "Progress: [====================]\n",
      " 36.652453 seconds (118.41 M allocations: 38.724 GiB, 17.95% gc time)\n",
      "SVRG\n",
      "Progress: [====================]\n",
      " 37.086928 seconds (122.21 M allocations: 39.650 GiB, 16.91% gc time)\n",
      "Katyusha\n",
      "Progress: [====================]\n",
      " 48.008467 seconds (180.78 M allocations: 87.128 GiB, 15.38% gc time)\n",
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = a9a\n",
      "L2 regularizer = 10^-3\n",
      "Logistic regression oracle created\n",
      "\tn = 32561; d = 123; L = 3.501; μ = 0.0010000000000000002\n",
      "\tκ = 3500.999999999999\n",
      "ASM\n",
      "Progress: [====================]\n",
      " 49.309299 seconds (167.99 M allocations: 78.407 GiB, 19.13% gc time)\n",
      "SM\n",
      "Progress: [====================]\n",
      " 35.461930 seconds (118.82 M allocations: 39.060 GiB, 16.38% gc time)\n",
      "SVRG\n",
      "Progress: [====================]\n",
      " 36.921374 seconds (120.50 M allocations: 39.328 GiB, 18.63% gc time)\n",
      "Katyusha\n",
      "Progress: [====================]\n",
      " 48.703761 seconds (180.78 M allocations: 87.128 GiB, 15.61% gc time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Dict{String,Any} with 2 entries:\n",
       "  \"k\" => 100.0\n",
       "  \"r\" => Array[[-0.00903979, -0.00584377, -0.00403815, -0.00232903, -0.00342702…"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "experiment(\"w8a\", 1, 100)\n",
    "experiment(\"w8a\", 2, 100)\n",
    "experiment(\"a9a\", 2, 100)\n",
    "experiment(\"a9a\", 3, 100)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Experiment 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 208,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "experiment2 (generic function with 1 method)"
      ]
     },
     "execution_count": 208,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using LinearAlgebra\n",
    "using JLD2\n",
    "function experiment2(dataset, reg_power, num_pass; dataset_path=\"datasets/\", dump_path=\"dump/\")\n",
    "    println(\"-----------------\")\n",
    "    println(\"Experiment start:\")\n",
    "    println(\"Dataset = \", dataset)\n",
    "    println(\"L2 regularizer = 10^\", -reg_power)\n",
    "    \n",
    "    \n",
    "    A, b = load_svmlight(string(dataset_path, dataset))\n",
    "    oracle = oracles.LogRegOracle(A, b, 0.1^reg_power);\n",
    "    \n",
    "    #h = SVRG(oracle, num_pass, zeros(oracle.d))\n",
    "    #jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "    #    dump[\"SVRG\"] = h\n",
    "    #end\n",
    "    \n",
    "    κ = oracle.L / oracle.μ\n",
    "    n = oracle.n\n",
    "    \n",
    "    m = [n, sqrt(sqrt(κ * n ^ 3 )), sqrt(κ * n), sqrt(sqrt(n * κ ^ 3 )), κ]\n",
    "    println(m)\n",
    "    \n",
    "    for i in 1:length(m)\n",
    "        h = SVRG(oracle, num_pass, zeros(oracle.d), c_len = m[i])\n",
    "        jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "            dump[string(\"S_\", i)] = h\n",
    "        end\n",
    "    end\n",
    "    \n",
    "    for i in 1:length(m)\n",
    "        h = SM(oracle, num_pass, zeros(oracle.d), p = 1.0 / m[i])\n",
    "        jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "            dump[string(\"L_\", i)] = h\n",
    "        end\n",
    "    end\n",
    "    #for k in [0.2,0.5,1.0,2.0,5.0]\n",
    "    #    h = SM(oracle, num_pass, zeros(oracle.d), p = k / oracle.n)\n",
    "    #    jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "    #        dump[string(\"SM_\", k, \"_n\")] = h\n",
    "    #    end\n",
    "    #end\n",
    "    \n",
    "    #for k in [0.2,0.5,1.0,2.0,5.0]\n",
    "    #    h = SM(oracle, num_pass, zeros(oracle.d), p = k * oracle.μ / oracle.L)\n",
    "    #    jldopen(string(dump_path, dataset,\"_\",reg_power, \"_p\"), \"a+\") do dump\n",
    "    #        dump[string(\"SM_\", k, \"_k\")] = h\n",
    "    #    end\n",
    "    #end\n",
    "    \n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 212,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-----------------\n",
      "Experiment start:\n",
      "Dataset = phishing\n",
      "L2 regularizer = 10^-4\n",
      "Logistic regression oracle created\n",
      "\tn = 11055; d = 68; L = 0.2500885367499999; μ = 0.00010000000000000002\n",
      "\tκ = 2500.8853674999987\n",
      "[11055.0, 7624.17, 5258.07, 3626.27, 2500.89]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SVRG\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n",
      "SM\n",
      "Progress: [====================]\n"
     ]
    }
   ],
   "source": [
    "experiment2(\"phishing\", 4, 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.0.0",
   "language": "julia",
   "name": "julia-1.0"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.0.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> supplement/code/julia_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "make_plot (generic function with 2 methods)"
      ]
     },
     "execution_count": 83,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Plots\n",
    "using JLD2\n",
    "using LinearAlgebra\n",
    "using SparseArrays\n",
    "using LaTeXStrings\n",
    "Plots.pyplot()\n",
    "\n",
    "function prep(history, x_star, num_pass)\n",
    "    r = history[\"r\"]\n",
    "    k = history[\"k\"]\n",
    "    \n",
    "    \n",
    "    x = (collect(Float64, (1:length(r)) / length(r) * k))\n",
    "    y = [LinearAlgebra.norm_sqr(r[i] - x_star) for i in 1:length(r)]\n",
    "    \n",
    "    y /= y[1]\n",
    "    \n",
    "    return x[1:num_pass], y[1:num_pass]\n",
    "end\n",
    "\n",
    "function make_plot(dataset, reg_power, num_pass, xticks, yticks, plot_list; dump_path=\"dump/\", plot_path = \"plot/\")\n",
    "    titles = Dict(\"SM\" => \"L-SVRG\", \"ASM\" => \"L-Katyusha\",\n",
    "        \"SVRG\" => \"SVRG\", \"Katyusha\" => \"Katyusha\", \"SAGA\" => \"SAGA\",\n",
    "        \"Katyusha2\" => \"Katyusha2\", \"ASM2\" => \"L-Katyusha\", \"ASM3\" => \"L-Katyusha3\")\n",
    "    \n",
    "    x_star = zeros(300)\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"a+\") do dump\n",
    "        x_star = dump[\"x_star\"] \n",
    "    end\n",
    "    \n",
    "    jldopen(string(dump_path, dataset, \"_\", reg_power), \"a+\") do file\n",
    "        println(file)\n",
    "        Plots.plot(\n",
    "            yscale=:log,\n",
    "            xticks=xticks,\n",
    "            yticks=[10.0^p for p in yticks],\n",
    "            xlims=(0,num_pass),\n",
    "            xtickfont = font(15, \"Courier\"),\n",
    "            ytickfont = font(15, \"Courier\"),\n",
    "            legendfontsize = 15,\n",
    "            title = \"$dataset, \\$ \\\\mu = 10^{$(-reg_power)} \\$\"\n",
    "        )\n",
    "        \n",
    "        \n",
    "        for method in plot_list#[[5,4,2,1,3]]\n",
    "            x,y = prep(file[method], x_star, num_pass)\n",
    "            Plots.plot!(x,y, linestyle=:auto, lw=2, label=titles[method])\n",
    "        end\n",
    "        Plots.pdf(string(plot_path, dataset, \"_\", reg_power))\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# accelerated plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_5 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_5 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_7 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_-1 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_0 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_1 "
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n"
     ]
    }
   ],
   "source": [
    "make_plot(\"w8a\", 4, 200, 0:50:200, -30:2:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"w8a\", 5, 200, 0:50:200, -30:1:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"w8a\", 6, 500, 0:100:500, -10:1:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "\n",
    "make_plot(\"a9a\", 5, 400, 0:50:400, -30:2:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"a9a\", 6, 400,0:50:400, -30:1:10, [\"ASM\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"a9a\", 7, 800, 0:100:800, -30:1:10, [\"ASM\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "\n",
    "make_plot(\"cod-rna\", -1, 100, 0:10:100, -30:2:10, [\"ASM\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"cod-rna\", 0, 200,0:50:200, -10:1:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")\n",
    "make_plot(\"cod-rna\", 1, 300, 0:50:300, -10:1:10, [\"ASM2\", \"Katyusha\"], plot_path=\"plot/accelerated/\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# variance reduced plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_3 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_5 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_5 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_7 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n"
     ]
    }
   ],
   "source": [
    "make_plot(\"w8a\", 1, 20, 0:2:100, -32:4:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 2, 20, 0:2:100, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 3, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 4, 200, 0:50:200, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 5, 200, 0:50:200, -30:1:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"w8a\", 6, 500, 0:100:500, -10:1:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "\n",
    "make_plot(\"a9a\", 2, 50, 0:10:100, -32:4:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 3, 50, 0:10:100, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 4, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 5, 400, 0:50:400, -30:2:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 6, 400,0:50:400, -30:1:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")\n",
    "make_plot(\"a9a\", 7, 800, 0:100:800, -30:1:10, [\"SM\", \"SVRG\"], plot_path=\"plot/vr/\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# full"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 336,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_3 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " └─🔢 Katyusha\n"
     ]
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_3 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_5 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/w8a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_4 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_5 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/a9a_7 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_3 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_4 (read/write)\n",
      " ├─🔢 SAGA\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_5 (read/write)\n",
      " ├─🔢 SAGA\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/phishing_5 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/phishing_6 (read/write)\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 ASM\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/phishing_7 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_-1 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " └─🔢 SAGA\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_0 (read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n",
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_1 "
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(read/write)\n",
      " ├─🔢 ASM\n",
      " ├─🔢 SM\n",
      " ├─🔢 SVRG\n",
      " ├─🔢 Katyusha\n",
      " ├─🔢 SAGA\n",
      " └─🔢 ASM2\n"
     ]
    }
   ],
   "source": [
    "make_plot(\"w8a\", 1, 20, 0:2:100, -32:4:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 2, 20, 0:2:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 3, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 4, 200, 0:50:200, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 5, 200, 0:50:200, -30:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"w8a\", 6, 500, 0:100:500, -10:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "\n",
    "make_plot(\"a9a\", 2, 50, 0:10:100, -32:4:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 3, 50, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 4, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 5, 400, 0:50:400, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 6, 400,0:50:400, -30:1:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"a9a\", 7, 800, 0:100:800, -30:1:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "\n",
    "make_plot(\"mushrooms\", 3, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"mushrooms\", 4, 300, 0:50:300, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"mushrooms\", 5, 800, 0:100:1000, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"mushrooms\", 6, 3000, 0:500:3000, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "\n",
    "make_plot(\"phishing\", 5, 100, 0:10:100, -10:1:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"phishing\", 6, 500, 0:100:500, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"phishing\", 7, 1000, 0:200:1000, -10:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "\n",
    "make_plot(\"cod-rna\", -1, 100, 0:10:100, -30:2:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"cod-rna\", 0, 200,0:50:200, -10:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "make_plot(\"cod-rna\", 1, 300, 0:50:300, -10:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "#make_plot(\"covtype\", 6, 250, 0:50:250, -30:2:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "#make_plot(\"covtype\", 7, 400, 0:50:400, -30:1:10, [\"SM\", \"SVRG\", \"ASM2\", \"Katyusha\"], plot_path=\"plot/full/\")\n",
    "#make_plot(\"covtype\", 8, 1300, 0:200:1300, -10:1:10, [\"SM\", \"SVRG\", \"ASM\", \"Katyusha\"], plot_path=\"plot/full/\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 315,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "make_plot2 (generic function with 1 method)"
      ]
     },
     "execution_count": 315,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function prep2(history, x_star, num_pass)\n",
    "    r = history[\"r\"]\n",
    "    k = history[\"k\"]\n",
    "    \n",
    "    \n",
    "    x = (collect(Float64, (1:length(r)) / length(r) * k))\n",
    "    y = [LinearAlgebra.norm_sqr(r[i] - x_star) for i in 1:length(r)]\n",
    "    \n",
    "    y /= y[1]\n",
    "    \n",
    "    return x[1:1:num_pass], y[1:1:num_pass]\n",
    "end\n",
    "\n",
    "function make_plot2(dataset, reg_power, num_pass, xticks, yticks; dump_path=\"dump/\", plot_path = \"plot/p/\")\n",
    "    titles = Dict(\"SM\" => \"L-SVRG\", \"ASM\" => \"L-Katyusha\",\n",
    "        \"SVRG\" => \"SVRG\", \"Katyusha\" => \"Katyusha\", \"SAGA\" => \"SAGA\",\n",
    "        \"Katyusha2\" => \"Katyusha2\", \"ASM2\" => \"L-Katyusha\", \"ASM3\" => \"L-Katyusha3\")\n",
    "    \n",
    "    x_star = zeros(300)\n",
    "    jldopen(string(dump_path, dataset,\"_\",reg_power,\"_solution\"), \"a+\") do dump\n",
    "        x_star = dump[\"x_star\"] \n",
    "    end\n",
    "    \n",
    "    jldopen(string(dump_path, dataset, \"_\", reg_power, \"_p\"), \"a+\") do file\n",
    "        println(file)\n",
    "        Plots.plot(\n",
    "            yscale=:log,\n",
    "            xticks=xticks,\n",
    "            yticks=[10.0^p for p in yticks],\n",
    "            xlims=(0,num_pass),\n",
    "            xtickfont = font(15, \"Courier\"),\n",
    "            ytickfont = font(15, \"Courier\"),\n",
    "            legendfontsize = 15,\n",
    "            title = \"$dataset, \\$ \\\\mu = 10^{$(-reg_power)} \\$\"\n",
    "        )\n",
    "        \n",
    "        idx = 0\n",
    "        mark_list = [:circle, :cross, :diamond, :dtriangle, :heptagon, :hexagon]\n",
    "        color_list = [RGB(0.1,0.6,1),RGB(0.9,0.45,0.27),RGB(0.2,0.65,0.3),RGB(0.67,0.55,0.1),RGB(0.8,0.4,0.8)]\n",
    "        for method in keys(file)\n",
    "            idx += 1\n",
    "            \n",
    "            sz = zeros(20)\n",
    "            sz[idx * 2] = 12\n",
    "            \n",
    "            \n",
    "            x,y = prep2(file[method], x_star, num_pass)\n",
    "            st = :dot\n",
    "            if method[1] == 'L'\n",
    "                st = :solid\n",
    "            end\n",
    "            Plots.plot!(x,y, linestyle=st,\n",
    "                marker=mark_list[Int(method[3] - '0')],\n",
    "                color = color_list[Int(method[3] - '0')],\n",
    "                lw=2, label=method, markersize=sz)\n",
    "        end\n",
    "        Plots.pdf(string(plot_path, dataset, \"_\", reg_power))\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 316,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/phishing_4_p (read/write)\n",
      " ├─🔢 S_1\n",
      " ├─🔢 S_2\n",
      " ├─🔢 S_3\n",
      " ├─🔢 S_4\n",
      " ├─🔢 S_5\n",
      " ├─🔢 L_1\n",
      " ├─🔢 L_2\n",
      " ├─🔢 L_3\n",
      " ├─🔢 L_4\n",
      " └─🔢 L_5\n"
     ]
    }
   ],
   "source": [
    "make_plot2(\"phishing\", 4, 100, 0:10:100, -32:4:10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 317,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/cod-rna_-2_p (read/write)\n",
      " ├─🔢 S_1\n",
      " ├─🔢 S_2\n",
      " ├─🔢 S_3\n",
      " ├─🔢 S_4\n",
      " ├─🔢 S_5\n",
      " ├─🔢 L_1\n",
      " ├─🔢 L_2\n",
      " ├─🔢 L_3\n",
      " ├─🔢 L_4\n",
      " └─🔢 L_5\n"
     ]
    }
   ],
   "source": [
    "make_plot2(\"cod-rna\", -2, 50, 0:10:100, -32:4:10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 318,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <Figure size 600x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "JLDFile /home/kovaled/Documents/ICML_experiments/dump/mushrooms_3_p (read/write)\n",
      " ├─🔢 S_1\n",
      " ├─🔢 S_2\n",
      " ├─🔢 S_3\n",
      " ├─🔢 S_4\n",
      " ├─🔢 S_5\n",
      " ├─🔢 L_1\n",
      " ├─🔢 L_2\n",
      " ├─🔢 L_3\n",
      " ├─🔢 L_4\n",
      " └─🔢 L_5\n"
     ]
    }
   ],
   "source": [
    "make_plot2(\"mushrooms\", 3, 100, 0:10:100, -32:2:10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.0.0",
   "language": "julia",
   "name": "julia-1.0"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.0.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

